From 4d Ambitwistor Strings to On Shell Diagrams and Back

We investigate the relation between 4d ambitwistor string theory and on-shell diagrams for planar N=4 super-Yang-Mills and N=8 supergravity, and deduce several new results about their scattering amplitudes at tree-level and 1-loop. In particular, we derive new Grassmannian integral formulae for tree-level amplitudes and obtain new worldsheet formulae for 1-loop amplitudes which are manifestly supersymmetric and supported on scattering equations refined by MHV degree.

==> Figures/Figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    628614,      14623]
NotebookOptionsPosition[    621170,      14391]
NotebookOutlinePosition[    621705,      14410]
CellTagsIndexPosition[    621662,      14407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.699612568863155*^9, 3.699612578850917*^9}},
 ExpressionUUID -> "055c1adf-095b-4053-b4de-b9048fbda722"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"exportfigures", " ", "=", "True"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Set", " ", "true", " ", "to", " ", "export", " ", "all", " ", "figures", 
    " ", "when", " ", "running", " ", "file"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.69985743430492*^9, 3.699857434741029*^9}, {
   3.699857799017058*^9, 3.6998577995578403`*^9}, {3.699861966787196*^9, 
   3.699861978671118*^9}, {3.699865417487113*^9, 3.699865440503345*^9}, {
   3.702106601070962*^9, 3.702106601518957*^9}, {3.702106739998999*^9, 
   3.702106761611148*^9}, {3.702111505837696*^9, 3.7021115073346767`*^9}, {
   3.702193522541366*^9, 3.702193523075713*^9}, {3.7021970408022842`*^9, 
   3.702197041486915*^9}, {3.702298813473278*^9, 3.702298828862384*^9}, {
   3.7023722610423307`*^9, 3.702372265121068*^9}, {3.702375531262869*^9, 
   3.702375531836596*^9}, {3.702788466023632*^9, 3.7027884836335907`*^9}, {
   3.702791271141797*^9, 3.702791281156395*^9}, {3.7027977114788218`*^9, 
   3.702797712077362*^9}, {3.702807205301313*^9, 3.702807207386071*^9}, {
   3.702810103987432*^9, 3.7028101189549103`*^9}, {3.7028117402275257`*^9, 
   3.702811740740507*^9}, {3.7028157527960033`*^9, 3.702815756052093*^9}, {
   3.7028166122600594`*^9, 3.702816613619337*^9}, 3.7028166608757353`*^9, {
   3.702888494917046*^9, 3.702888495586215*^9}, {3.7028965386923*^9, 
   3.702896539223467*^9}, {3.702896761178388*^9, 3.7028967618636303`*^9}, {
   3.7029700248693123`*^9, 3.70297002538701*^9}, {3.7029771520846453`*^9, 
   3.702977152844532*^9}, {3.7029776020225353`*^9, 3.7029776165711308`*^9}, {
   3.702979985423422*^9, 3.702979985964748*^9}, {3.703569742062779*^9, 
   3.703569742704646*^9}, {3.703867870699539*^9, 3.703867872030282*^9}, {
   3.70386885627941*^9, 3.703868857123324*^9}, {3.703868946198209*^9, 
   3.703868946681446*^9}, {3.704800148646471*^9, 3.704800149163269*^9}, {
   3.704800284213773*^9, 3.704800284680612*^9}},
 ExpressionUUID -> "c16cb7d4-6ada-4847-b36d-ef5ee504f300"],

Cell[CellGroupData[{

Cell["Function definitions etc.", "Subsection",
 CellChangeTimes->{{3.699626243018815*^9, 3.699626245520813*^9}, {
  3.699714936456839*^9, 3.699714937384157*^9}},
 ExpressionUUID -> "c2913c09-f31b-474b-8b74-b1401679c862"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cm", "=", 
    RowBox[{"72", "/", "2.54"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"name_", ",", "fig_"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{"exportfigures", ",", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", "name"}], ",", "fig"}],
       "]"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"whitevertex", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "]"}], ",", "White", ",", 
       RowBox[{"Disk", "[", "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blackvertex", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Disk", "[", "]"}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"for", " ", "cut", " ", "edges"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curve", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{"Graphics", "@", 
    RowBox[{"Line", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"Sin", "[", "x", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "0", ",", " ", 
         RowBox[{"2", "\[Pi]"}], ",", " ", 
         RowBox[{"\[Pi]", "/", "5"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curve", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"Graphics", "@", 
    RowBox[{"Line", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "x", "]"}], ",", "x"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "0", ",", " ", 
         RowBox[{"2", "\[Pi]"}], ",", " ", 
         RowBox[{"\[Pi]", "/", "5"}]}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curve", "[", 
    RowBox[{"a_", ",", " ", "size_"}], "]"}], ":=", " ", 
   RowBox[{"Magnify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"curve", "[", "a", "]"}], "/.", " ", 
      RowBox[{
       RowBox[{"Line", "[", "b_", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{
           SuperscriptBox["0.1", "2"], "/", "size"}], "]"}], ",", 
         RowBox[{"Line", "[", "b", "]"}]}], "}"}]}]}], ",", "size"}], "]"}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "edgepos", " ", "gives", " ", "scaling", " ", "along", " ", "a", " ", 
     "given", " ", "edge"}], ",", " ", 
    RowBox[{
    "offset", " ", "moves", " ", "from", " ", "that", " ", "position"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labelpos", "[", 
   RowBox[{"lab_", ",", "edgepos_", ",", "offset_"}], "]"}], ":=", 
  RowBox[{"Placed", "[", 
   RowBox[{
    RowBox[{"Style", "[", 
     RowBox[{"lab", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"edgepos", ",", "offset"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"labelpos", "[", 
    RowBox[{"lab_", ",", "offset_"}], "]"}], ":=", 
   RowBox[{"Placed", "[", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"lab", ",", 
       RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "offset"}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoordinateBounds", "[", "list_List", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"Max", "[", 
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"Max", "[", 
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fdiag", "[", 
     RowBox[{"figurewidth_", ",", " ", "vertexlocs_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"figurewidth", " "}], 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}]], 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", 
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ")"}], "2"]}], 
         ")"}]}]}], " ", "&"}], "@", 
     RowBox[{"CoordinateBounds", "[", "vertexlocs", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scalefunc", "[", 
    RowBox[{"figurewidth_", ",", " ", "vertexlocs_"}], "]"}], ":=", " ", 
   RowBox[{"20", "/", 
    RowBox[{"fdiag", "[", 
     RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ef", "[", 
     RowBox[{"pts_List", ",", "e_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"Medium", ",", ".5"}], "}"}], "}"}], "]"}], ",", 
      RowBox[{"Arrow", "[", "pts", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"bit", " ", "of", " ", "a", " ", "hack"}], ",", " ", 
    RowBox[{
    "for", " ", "some", " ", "reaosn", " ", "just", " ", "Line", " ", 
     RowBox[{"wasn", "'"}], "t", " ", "working"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ef2", "[", 
   RowBox[{"p_", ",", "e_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Arrowheads", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], "]"}], ",", 
    RowBox[{"Arrow", "[", "p", "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6689274530496955`*^9, 3.668927457530985*^9}, 
   3.6689275285564637`*^9, {3.668927955337821*^9, 3.668927956561657*^9}, {
   3.6689652766644974`*^9, 3.6689652907313695`*^9}, 3.6689653386223936`*^9, {
   3.669016691765032*^9, 3.669016692587956*^9}, {3.669016800360778*^9, 
   3.6690168093164587`*^9}, {3.669016842771583*^9, 3.669016912033115*^9}, {
   3.699600710570735*^9, 3.699600768610931*^9}, {3.6996009800919313`*^9, 
   3.6996009898970613`*^9}, {3.6996010202203417`*^9, 
   3.6996010391625347`*^9}, {3.699601217397933*^9, 3.699601233688714*^9}, {
   3.699601292688951*^9, 3.699601303502442*^9}, {3.699601376404253*^9, 
   3.699601393337009*^9}, {3.6996121880406113`*^9, 3.699612199427202*^9}, 
   3.6996122629087267`*^9, {3.699623550165936*^9, 3.699623551124915*^9}, {
   3.6996236916656437`*^9, 3.699623716531027*^9}, {3.699624065225123*^9, 
   3.699624068105969*^9}, {3.6996241211121883`*^9, 3.6996241510333*^9}, {
   3.699625872885149*^9, 3.699625881038796*^9}, {3.6996260616448603`*^9, 
   3.699626113140613*^9}, {3.699626160924408*^9, 3.6996261788780317`*^9}, 
   3.6996262301355124`*^9, {3.699626269275523*^9, 3.699626271435198*^9}, {
   3.699856435382956*^9, 3.699856440913628*^9}, {3.699860757815983*^9, 
   3.699860861659687*^9}, {3.6998609191024723`*^9, 3.6998609329066353`*^9}, {
   3.6998610013728943`*^9, 3.6998610100525827`*^9}, {3.69986125912661*^9, 
   3.699861273012045*^9}, {3.70210663517483*^9, 3.702106655866373*^9}, {
   3.703821865502556*^9, 3.7038218659507513`*^9}},
 ExpressionUUID -> "de788954-a27b-4004-80ad-95ae493414da"]
}, Closed]],

Cell[CellGroupData[{

Cell["3 pt relations diagrams", "Subsection",
 CellChangeTimes->{{3.699861381287665*^9, 3.699861390660492*^9}},
 ExpressionUUID -> "2bd348a5-c32d-41cc-9f91-917452a63f9f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"4", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", " ", ".6"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "0.3"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gen3ptw", "[", "labels_", "]"}], ":=", " ", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "4", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", "4"}], ",", 
        RowBox[{"4", "\[Rule]", "2"}], ",", " ", 
        RowBox[{"4", "\[Rule]", " ", "3"}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", "whitevertex"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", "ef", ",", "ef2"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".2"}], ",", ".2"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.6", ",", 
              RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"3", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.4", ",", "1.5"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "\[DirectedEdge]", "4"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.4", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".8"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"4", "\[DirectedEdge]", "2"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.5", 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"4", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.5", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gen3ptw", "[", "True", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<3ptwhite.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gen3ptw", "[", "False", "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<3ptwhitenolabels.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0GtIUwEUB/CtxJoL3WzqGksLJFkfFHrIhqDcIgshphGpKAa+vjiyRqPp
MpuOIdPilpgSLXViBU7YvchsQ0my8pG4gdmaj26IA93VRS5oQkT3fz8cfhz+
hwPnnKxuvFZ3QCAQqLiCerb/tpFkiXQxYYBzZXEtcE2oeggppsoKv96Y64Sb
FE3C3MGEIXjl0N8R2GkTOmGfz+yC7xQmCsq+qdxw8iPtgS615BP0+w2LcKy+
MAgvJzUz8HmaPgTzA29+8/tj1iNN6EWiRLgm9Uvhh3ibHKpD/5TQ4dtJh8VP
Mr/Ax4PiIDwnfLEOI1PEJuzK6NmGHY4SWTPmvSUNw5wTAwW34FNXoh7+WNDb
4F3tdSefh0ZpuGLpeg/HyCFeXT09C6Wtms9QqbUH4P3UUgZuHDbcCXOerj5u
hKS1xgx1KVMWqCBudsO8XzkOeHRc8wr22s+8he59zwS0uIum4ep6dAHasxUr
cLZpkYG1y/QfeEI+KWZxv3mJN1kaL4EdhbIUeC95ntrhzIxoaWgKU1G4/ag2
bhd/rfCKYFt05hiUxF5nwK3vgSxY8cyZC9VVlWroLjeEI5zdI0be6SQ65yfn
wNWDZ+Hq8APN+R6WeOnT5UGSqbkI9y60X4KVwX65qY8lTkWLs+B/bRlrPw==

  "],
 ExpressionUUID -> "bab8aa3a-5785-45f0-af8c-6f9338cdd691"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.13779937038382378`, -0.025993814828268236`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.7, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.7965493703838238, -0.07009103705049041},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.45, 0.6}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.44071603705049034`, 0.6886589629495096},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.45, 0.3}, 
       Automatic, {0.08819444444444442, 0.08819444444444442}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.}, {0.45, 0.3}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], 
        Offset[{0., 2.}, {0.30000000000000004`, 0.12000000000000002`}], 
        ImageScaled[{-0.8, 0}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.45, 0.3}, {0.7, 0.}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.575, 0.15}], ImageScaled[{0, 0}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.45, 0.3}, {0.45, 0.6}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.45, 0.44999999999999996`}], 
        ImageScaled[{1, 0}],
        BaseStyle->"Graphics"]}}}], {}},
  FrameTicks->None,
  ImageSize->113.38582677165354`]], "Output",
 CellChangeTimes->{{3.699715106470187*^9, 3.6997151560615263`*^9}, {
   3.6997154120302877`*^9, 3.699715478456504*^9}, 3.699715606042612*^9, {
   3.6997157816922817`*^9, 3.699715828713213*^9}, 3.6997158826410913`*^9, 
   3.699856235500785*^9, {3.6998562693988*^9, 3.699856321482629*^9}, {
   3.699856403666367*^9, 3.699856422547777*^9}, 3.699856554780645*^9, 
   3.699856589085455*^9, 3.699856623779029*^9, {3.699856723156114*^9, 
   3.699856752528494*^9}, 3.699856786361211*^9, {3.699856816561483*^9, 
   3.699856834140929*^9}, {3.699856883500966*^9, 3.6998569127177877`*^9}, {
   3.699857001479834*^9, 3.699857026292775*^9}, 3.699857101246196*^9, 
   3.699857173152965*^9, {3.699857203740283*^9, 3.699857209865793*^9}, {
   3.699857242935622*^9, 3.699857266809575*^9}, {3.699857302589517*^9, 
   3.699857311460793*^9}, 3.6998573422717648`*^9, {3.69985744067725*^9, 
   3.69985746086771*^9}, 3.6998575085150137`*^9, {3.69985755898921*^9, 
   3.69985758312505*^9}, 3.699860888487349*^9, 3.699861013326149*^9, 
   3.699861092331451*^9, 3.6998611266345043`*^9, 3.699861275914804*^9, {
   3.6998614827119217`*^9, 3.6998615407346783`*^9}, {3.699861590110529*^9, 
   3.699861714517085*^9}, {3.69986175927029*^9, 3.699861823295145*^9}, {
   3.699861956772047*^9, 3.6998619723365297`*^9}, 3.6998654291253633`*^9, {
   3.699865982766672*^9, 3.699866008712504*^9}, {3.702106579675982*^9, 
   3.7021066051236677`*^9}, 3.702106676916806*^9, 3.702106763083641*^9, 
   3.702372276313115*^9, 3.703822629868627*^9},
 ExpressionUUID -> "61f9f897-67c9-4c76-b02e-c7ad3419e980"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.13779937038382378`, -0.025993814828268236`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.7, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.7965493703838238, -0.07009103705049041},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.45, 0.6}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.44071603705049034`, 0.6886589629495096},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.45, 0.3}, 
       Automatic, {0.08819444444444442, 0.08819444444444442}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.}, {0.45, 0.3}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.45, 0.3}, {0.7, 0.}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.45, 0.3}, {0.45, 0.6}}]}}}}], {}},
  FrameTicks->None,
  ImageSize->113.38582677165354`]], "Output",
 CellChangeTimes->{{3.699715106470187*^9, 3.6997151560615263`*^9}, {
   3.6997154120302877`*^9, 3.699715478456504*^9}, 3.699715606042612*^9, {
   3.6997157816922817`*^9, 3.699715828713213*^9}, 3.6997158826410913`*^9, 
   3.699856235500785*^9, {3.6998562693988*^9, 3.699856321482629*^9}, {
   3.699856403666367*^9, 3.699856422547777*^9}, 3.699856554780645*^9, 
   3.699856589085455*^9, 3.699856623779029*^9, {3.699856723156114*^9, 
   3.699856752528494*^9}, 3.699856786361211*^9, {3.699856816561483*^9, 
   3.699856834140929*^9}, {3.699856883500966*^9, 3.6998569127177877`*^9}, {
   3.699857001479834*^9, 3.699857026292775*^9}, 3.699857101246196*^9, 
   3.699857173152965*^9, {3.699857203740283*^9, 3.699857209865793*^9}, {
   3.699857242935622*^9, 3.699857266809575*^9}, {3.699857302589517*^9, 
   3.699857311460793*^9}, 3.6998573422717648`*^9, {3.69985744067725*^9, 
   3.69985746086771*^9}, 3.6998575085150137`*^9, {3.69985755898921*^9, 
   3.69985758312505*^9}, 3.699860888487349*^9, 3.699861013326149*^9, 
   3.699861092331451*^9, 3.6998611266345043`*^9, 3.699861275914804*^9, {
   3.6998614827119217`*^9, 3.6998615407346783`*^9}, {3.699861590110529*^9, 
   3.699861714517085*^9}, {3.69986175927029*^9, 3.699861823295145*^9}, {
   3.699861956772047*^9, 3.6998619723365297`*^9}, 3.6998654291253633`*^9, {
   3.699865982766672*^9, 3.699866008712504*^9}, {3.702106579675982*^9, 
   3.7021066051236677`*^9}, 3.702106676916806*^9, 3.702106763083641*^9, 
   3.702372276313115*^9, 3.703822630118383*^9},
 ExpressionUUID -> "62be26f9-bd4e-4318-b185-49edd2f38bcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"4", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", " ", ".6"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.45", ",", "0.3"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gen3ptb", "[", "labels_", "]"}], ":=", " ", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "4", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", "\[Rule]", "1"}], ",", 
        RowBox[{"2", "\[Rule]", "4"}], ",", " ", 
        RowBox[{"3", "\[Rule]", " ", "4"}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", "\[IndentingNewLine]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", "blackvertex"}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", "ef", ",", "ef2"}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".2"}], ",", ".2"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.6", ",", 
              RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"3", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0.4", ",", "1.5"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"4", "\[DirectedEdge]", "1"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.6", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".8"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"2", "\[DirectedEdge]", "4"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.5", 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"3", "\[DirectedEdge]", "4"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.5", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gen3ptb", "[", "True", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<3ptblack.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"gen3ptb", "[", "False", "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<3ptblacknolabels.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699714906553993*^9, 3.699714929988371*^9}, {3.699714960459054*^9, 
   3.699715155587509*^9}, {3.699715426634699*^9, 3.6997154774342937`*^9}, {
   3.699715604391217*^9, 3.699715605111414*^9}, {3.6997156535750027`*^9, 
   3.699715673796761*^9}, {3.699715772915907*^9, 3.6997158347214947`*^9}, {
   3.6998562676573343`*^9, 3.699856320918233*^9}, {3.699856395110176*^9, 
   3.699856422002615*^9}, {3.699856538976697*^9, 3.699856657498197*^9}, {
   3.699856689803598*^9, 3.699856833581737*^9}, {3.6998568698117323`*^9, 
   3.6998569223347797`*^9}, {3.699856999620832*^9, 3.69985710481819*^9}, {
   3.699857150452366*^9, 3.6998573415885487`*^9}, {3.699857501909195*^9, 
   3.699857502609565*^9}, {3.699857536189584*^9, 3.69985757663361*^9}, {
   3.699860878314754*^9, 3.69986088249782*^9}, {3.699861405559873*^9, 
   3.699861539142323*^9}, {3.699861581823702*^9, 3.699861710248475*^9}, {
   3.699861757249031*^9, 3.699861922538431*^9}, {3.699865424289481*^9, 
   3.699865424375881*^9}, 3.702106685600849*^9, {3.703822641735602*^9, 
   3.703822707414466*^9}},
 ExpressionUUID -> "34ea3ef1-be57-4113-8871-2f44ad2fbad2"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.13779937038382378`, -0.025993814828268236`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.7, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.7965493703838238, -0.07009103705049041},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.45, 0.6}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.44071603705049034`, 0.6886589629495096},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.45, 0.3}, 
       Automatic, {0.08819444444444442, 0.08819444444444442}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.}, {0.45, 0.3}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.575, 0.15}], ImageScaled[{0, 0}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.45, 0.6}, {0.45, 0.3}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.45, 0.44999999999999996`}], 
        ImageScaled[{1.2, 0}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.45, 0.3}, {0.2, 0.}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.30000000000000004`, 0.12}], 
        ImageScaled[{-0.8, 0}],
        BaseStyle->"Graphics"]}}}], {}},
  FrameTicks->None,
  ImageSize->113.38582677165354`]], "Output",
 CellChangeTimes->{3.703822711996686*^9},
 ExpressionUUID -> "470811a4-0c81-42b0-97a4-13fb2ca6fd30"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.13779937038382378`, -0.025993814828268236`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.7, 0.}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.7965493703838238, -0.07009103705049041},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.45, 0.6}, 
        Automatic, {0.08819444444444442, 0.08819444444444442}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.44071603705049034`, 0.6886589629495096},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.45, 0.3}, 
       Automatic, {0.08819444444444442, 0.08819444444444442}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.7, 0.}, {0.45, 0.3}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.45, 0.6}, {0.45, 0.3}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.45, 0.3}, {0.2, 0.}}]}}}}], {}},
  FrameTicks->None,
  ImageSize->113.38582677165354`]], "Output",
 CellChangeTimes->{3.7038227122401333`*^9},
 ExpressionUUID -> "f35870e1-c46f-42e4-a4fc-b622e6e75d14"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4pt seed diagram", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}},
 ExpressionUUID -> "f33e5fe8-c4ed-473c-aa58-86857e42c3ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", ",",
       "whitevertex", ",", "blackvertex"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "8", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "5"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
      RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
      RowBox[{"5", "\[Rule]", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Scaled\>\"", ",", 
       RowBox[{"scalefunc", "[", 
        RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
          "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.6", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<3\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.1"}], ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<4\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.2"}], ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeLabels", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.7", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.1", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.9", ",", 
          RowBox[{"{", 
           RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.9", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<4pt.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, 3.702106698443911*^9},
 ExpressionUUID -> "93d566ad-ffee-4d78-bd1f-d18507de9ac1"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.2, 1.4}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.29999999999999993`, 0.7}], 
       ImageScaled[{0, 1.2}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.30000000000000004`, 1.7}], 
       ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 0.7999999999999999}], 
       ImageScaled[{1.2, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {1.3182486374092568`, 0.05814025147963209},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {1.330007896668516, 2.305269881109261},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 2.4}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.012507896668516177`, 2.305269881109261},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {0.0007486374092569303, 0.05814025147963209},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 0.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$8"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9},
 ExpressionUUID -> "1458997b-2f5c-488e-8e6a-9e3e3d282fe1"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Joe temporary/4pt.pdf\"\
\>"], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372287003537*^9},
 ExpressionUUID -> "a719bd16-f2d6-4562-838a-7d634e1890db"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["ISF insert diagram", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
  3.699711363702194*^9, 3.699711364916597*^9}},
 ExpressionUUID -> "ff250640-88f4-4a2b-8035-16a0324dd17b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isfvertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.7", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.4", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{".2", ",", "1.0"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.7", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.", ",", "0.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"curve", "[", "2", "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", "whitevertex", ",", 
      "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"curve", "[", "2", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isfinsert", "[", "vertexlocs_", "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "8", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "\[Rule]", "1"}], ",", 
        RowBox[{"2", "\[Rule]", " ", "6"}], ",", 
        RowBox[{"3", "\[Rule]", " ", "7"}], ",", "\[IndentingNewLine]", 
        RowBox[{"6", "\[Rule]", " ", "5"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "4"}], ",", " ", 
        RowBox[{"5", "\[Rule]", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"1.", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"6", "\[DirectedEdge]", "5"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2  n - 5\)]\)\>\"", ",", 
            "0.45", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2  n - 4\)]\)\>\"", ",", 
            "0.1", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"3", "\[DirectedEdge]", "7"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(n\)]\)\>\"", ",", "0.6", 
            ",", 
            RowBox[{"{", 
             RowBox[{"1.3", ",", 
              RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"2", "\[DirectedEdge]", "6"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(n\)]\)\>\"", ",", "0.6", 
            ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"isfinsert", "[", "isfvertexlocs", "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<isfinsert.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699714906553993*^9, 3.699714929988371*^9}, {3.699714960459054*^9, 
   3.699715155587509*^9}, {3.699715426634699*^9, 3.6997154774342937`*^9}, {
   3.699715604391217*^9, 3.699715605111414*^9}, {3.6997156535750027`*^9, 
   3.699715673796761*^9}, {3.699715772915907*^9, 3.6997158347214947`*^9}, {
   3.6998562676573343`*^9, 3.699856320918233*^9}, {3.699856395110176*^9, 
   3.699856422002615*^9}, {3.699860878201964*^9, 3.69986088260684*^9}, 
   3.702106711424391*^9, {3.702375537387735*^9, 3.702375723014863*^9}, {
   3.7023757944579763`*^9, 3.702375822753661*^9}, {3.702375969243844*^9, 
   3.702375972876069*^9}},
 ExpressionUUID -> "68cea6ad-f638-4d10-a92a-bda4f7751548"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{2.4, 1.7}, {1.7, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(n\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.98, 1.7}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(n\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 1.98}], ImageScaled[{1.3, -0.1}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.7, 0.7}, {1.7, 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.7, 0.7}, {1., 0.7}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.7, 1.7}, {1.7, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2  n - 5\\)]\\)\
\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.7, 1.25}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 1.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {1.7, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2  n - 4\\)]\\)\
\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.35000000000000003`, 1.7}], 
       ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.7, 0.}, Automatic, {0.2587037037037037, 0.2587037037037037}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.8293518518518521`, 0.1294489374739256},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {2.4, 1.7}, Automatic, {0.2587037037037037, 0.2587037037037037}],
      "DynamicName",
      BoxID -> "VertexID$2"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 2.4}, Automatic, {0.2587037037037037, 0.2587037037037037}],\

      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 1.}, Automatic, {0.2587037037037037, 0.2587037037037037}],
      "DynamicName",
      BoxID -> "VertexID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7, 0.7}, Automatic, {0.2587037037037037, 0.2587037037037037}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7, 1.7}, Automatic, {0.2587037037037037, 0.2587037037037037}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, Automatic, {0.2587037037037037, 0.2587037037037037}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {1., 0.7}, Automatic, {0.2587037037037037, 0.2587037037037037}],
      "DynamicName",
      BoxID -> "VertexID$8"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.699715106470187*^9, 3.6997151560615263`*^9}, {
   3.6997154120302877`*^9, 3.699715478456504*^9}, 3.699715606042612*^9, {
   3.6997157816922817`*^9, 3.699715828713213*^9}, 3.6997158826410913`*^9, 
   3.699856235500785*^9, {3.6998562693988*^9, 3.699856321482629*^9}, {
   3.699856403666367*^9, 3.699856422547777*^9}, {3.699857439201976*^9, 
   3.6998574597007637`*^9}, 3.69985750698378*^9, 3.699857557790896*^9, 
   3.69986088808965*^9, 3.699861012924121*^9, 3.699861091932397*^9, 
   3.699861126220028*^9, 3.699861275510221*^9, 3.699861974504092*^9, 
   3.702106765192605*^9, 3.702372290885931*^9, {3.7023755418612022`*^9, 
   3.702375549220284*^9}, {3.7023756660839777`*^9, 3.702375723814021*^9}, 
   3.7023758237701483`*^9, 3.7023759746399937`*^9},
 ExpressionUUID -> "1133749f-e048-4ddb-8489-1e5a67aac668"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4 pt cut diagram", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
  3.699711363702194*^9, 3.699711364916597*^9}, {3.699856518632169*^9, 
  3.699856520340765*^9}},
 ExpressionUUID -> "2ffe0895-232e-4daf-9e39-8b1d658d1873"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutvertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.9", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.9", ",", "3.1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "3.1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{".2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.9", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.9", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", " ", "1.5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", "whitevertex", ",", 
      "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"curve", "[", "2", "]"}], ",", "\[IndentingNewLine]", 
      "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", 
      RowBox[{"curve", "[", "2", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutdiagram", "[", "vertexlocs_", "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "12", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", "5"}], ",", 
        RowBox[{"6", "\[Rule]", "2"}], ",", 
        RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
        RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "4"}], ",", " ", 
        RowBox[{"5", "\[Rule]", "8"}], ",", "\[IndentingNewLine]", 
        RowBox[{"11", "\[Rule]", " ", "9"}], ",", " ", 
        RowBox[{"12", "\[Rule]", " ", "9"}], ",", " ", 
        RowBox[{"9", "\[Rule]", " ", "10"}]}], "\[IndentingNewLine]", "}"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.6", ",", 
              RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"3", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.1"}], ",", 
              RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"10", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<4\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1.2"}], ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.7", 
            ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.1", 
            ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"11", "\[DirectedEdge]", "9"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.9", 
            ",", 
            RowBox[{"{", 
             RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"12", "\[DirectedEdge]", "9"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.9", 
            ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"cutdiagram", "[", "cutvertexlocs", "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<4ptcut.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699714906553993*^9, 3.699714929988371*^9}, {3.699714960459054*^9, 
   3.699715155587509*^9}, {3.699715426634699*^9, 3.6997154774342937`*^9}, {
   3.699715604391217*^9, 3.699715605111414*^9}, {3.6997156535750027`*^9, 
   3.699715673796761*^9}, {3.699715772915907*^9, 3.6997158347214947`*^9}, {
   3.6998562676573343`*^9, 3.699856320918233*^9}, {3.699856395110176*^9, 
   3.699856422002615*^9}, {3.699856538976697*^9, 3.699856657498197*^9}, {
   3.699856689803598*^9, 3.699856833581737*^9}, {3.6998568698117323`*^9, 
   3.6998569223347797`*^9}, {3.699856999620832*^9, 3.69985710481819*^9}, {
   3.699857150452366*^9, 3.6998573415885487`*^9}, {3.699857501909195*^9, 
   3.699857502609565*^9}, {3.699857536189584*^9, 3.69985757663361*^9}, {
   3.699860878314754*^9, 3.69986088249782*^9}, 3.702106720021834*^9, {
   3.702375842159381*^9, 3.7023758718345213`*^9}, {3.702375955312375*^9, 
   3.702375958697557*^9}},
 ExpressionUUID -> "1d4cd31b-aef9-4bfc-8eec-c93453cfeedd"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.9, 0.}, {1.9, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 3.1}, {0.2, 2.4}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.9, 0.7}, {1.9, 2.4}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.9, 1.89}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.9, 0.7}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.9, 2.4}, {1.9, 3.1}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {1.9, 2.4}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.37, 2.4}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.5}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 0.7799999999999999}], 
       ImageScaled[{1.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1., 0.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2799999999999999, 0.7}], 
       ImageScaled[{0, 1.2}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.9, 0.}, Automatic, {0.1999074074074074, 0.1999074074074074}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {2.101022683595737, 0.09883842751537486},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.9, 3.1}, Automatic, {0.1999074074074074, 0.1999074074074074}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {2.1210134243364775`, 2.9389587978857454`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 3.1}, Automatic, {0.1999074074074074, 0.1999074074074074}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {-0.11873657566352236`, 2.9389587978857454`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 1.7}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.9, 0.7}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.9, 2.4}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 2.4}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {1.2, 0.7}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 0.7}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.1999074074074074, 0.1999074074074074}],
        "DynamicName",
        BoxID -> "VertexID$10"], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {-0.13872731640426306`, 0.09883842751537486},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$10"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 1.5}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {1., 0.7}, Automatic, {0.1999074074074074, 0.1999074074074074}],
      "DynamicName",
      BoxID -> "VertexID$12"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.699715106470187*^9, 3.6997151560615263`*^9}, {
   3.6997154120302877`*^9, 3.699715478456504*^9}, 3.699715606042612*^9, {
   3.6997157816922817`*^9, 3.699715828713213*^9}, 3.6997158826410913`*^9, 
   3.699856235500785*^9, {3.6998562693988*^9, 3.699856321482629*^9}, {
   3.699856403666367*^9, 3.699856422547777*^9}, 3.699856554780645*^9, 
   3.699856589085455*^9, 3.699856623779029*^9, {3.699856723156114*^9, 
   3.699856752528494*^9}, 3.699856786361211*^9, {3.699856816561483*^9, 
   3.699856834140929*^9}, {3.699856883500966*^9, 3.6998569127177877`*^9}, {
   3.699857001479834*^9, 3.699857026292775*^9}, 3.699857101246196*^9, 
   3.699857173152965*^9, {3.699857203740283*^9, 3.699857209865793*^9}, {
   3.699857242935622*^9, 3.699857266809575*^9}, {3.699857302589517*^9, 
   3.699857311460793*^9}, 3.6998573422717648`*^9, {3.69985744067725*^9, 
   3.69985746086771*^9}, 3.6998575085150137`*^9, {3.69985755898921*^9, 
   3.69985758312505*^9}, 3.699860888487349*^9, 3.699861013326149*^9, 
   3.699861092331451*^9, 3.6998611266345043`*^9, 3.699861275914804*^9, 
   3.699861975420599*^9, 3.702106767741688*^9, 3.702372293521381*^9, 
   3.702375872902604*^9, 3.702375960562948*^9},
 ExpressionUUID -> "533f9295-b261-4979-97de-1113caf747a7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["n pt generated diagram", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
  3.699860045891958*^9, 3.6998600494731073`*^9}, {3.7023757466376457`*^9, 
  3.7023757470199966`*^9}},
 ExpressionUUID -> "27e64f85-d8a3-461e-9032-7334bff6871b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"10", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutvertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3.5", ",", "1.8"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3.5", ",", "4.1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "4.1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{".2", ",", "3.1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3.5", ",", "2.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3.5", ",", "3.6"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "3.6"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3.0", ",", "2.3"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", " ", "1.5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutvertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", "whitevertex", ",", 
      "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"curve", "[", "2", "]"}], ",", "\[IndentingNewLine]", 
      "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", 
      RowBox[{"curve", "[", "2", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isfvertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2.0", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.7", ",", "2.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.8"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.8"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.0", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.0", ",", "2.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.3", ",", "0.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isfvertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"curve", "[", "2", "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", 
      RowBox[{"curve", "[", "1", "]"}], ",", "whitevertex", ",", 
      "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"curve", "[", "2", "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graph", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Range", "[", "20", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", "5"}], ",", 
        RowBox[{"6", "\[Rule]", "2"}], ",", 
        RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
        RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "4"}], ",", " ", 
        RowBox[{"5", "\[Rule]", "8"}], ",", "\[IndentingNewLine]", 
        RowBox[{"11", "\[Rule]", " ", "9"}], ",", " ", 
        RowBox[{"12", "\[Rule]", " ", "9"}], ",", " ", 
        RowBox[{"9", "\[Rule]", " ", "10"}]}], "\[IndentingNewLine]", "}"}], 
      "~", "Join", "~", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"5", "\[Rule]", "1"}], ",", 
          RowBox[{"2", "\[Rule]", " ", "6"}], ",", 
          RowBox[{"3", "\[Rule]", " ", "7"}], ",", "\[IndentingNewLine]", 
          RowBox[{"6", "\[Rule]", " ", "5"}], ",", " ", 
          RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
          RowBox[{"7", "\[Rule]", " ", "4"}], ",", " ", 
          RowBox[{"5", "\[Rule]", "8"}]}], "}"}], "/.", 
        RowBox[{"x_Integer", ":>", " ", 
         RowBox[{"x", "+", "12"}]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinates", "\[Rule]", 
      RowBox[{"cutvertexlocs", "~", "Join", "~", "isfvertexlocs"}]}], ",", 
     RowBox[{"VertexShape", "\[Rule]", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", 
        RowBox[{"cutvertexshapes", "~", "Join", "~", "isfvertexshapes"}]}], 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"VertexSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scaled\>\"", ",", 
        RowBox[{"scalefunc", "[", 
         RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         ",", 
        RowBox[{
         RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
           "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"19", "\[DirectedEdge]", "18"}], "->", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
           "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"VertexLabels", "\[Rule]", " ", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<1\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"2", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<2\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"1.6", ",", 
             RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"3", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<3\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.1"}], ",", 
             RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"10", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<4\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.2"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"13", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"1.", ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeLabels", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.7", 
           ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.1", 
           ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"11", "\[DirectedEdge]", "9"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.9", 
           ",", 
           RowBox[{"{", 
            RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"12", "\[DirectedEdge]", "9"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.9", 
           ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"18", "\[DirectedEdge]", "17"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2  i - 5\)]\)\>\"", ",", 
           "0.3", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", ".2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"19", "\[DirectedEdge]", "18"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2  i - 4\)]\)\>\"", ",", 
           "0.1", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"15", "\[DirectedEdge]", "19"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)\>\"", ",", "0.6", 
           ",", 
           RowBox[{"{", 
            RowBox[{"1.3", ",", 
             RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"14", "\[DirectedEdge]", "18"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Delta]\), \(i\)]\)\>\"", ",", "0.6", 
           ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"7", "\[DirectedEdge]", "4"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[VerticalEllipsis]\>\"", ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"19", "\[DirectedEdge]", "16"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[VerticalEllipsis]\>\"", ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"17", "\[DirectedEdge]", "20"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[Ellipsis]\>\"", ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{"1.1", ",", "0.35"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"5", "\[DirectedEdge]", "8"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[Ellipsis]\>\"", ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{"1.1", ",", "0.35"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]",
     "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<nptgenerated.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.702375878510366*^9, 3.702375941199247*^9}, {
  3.7023759803930683`*^9, 3.702375982977899*^9}, {3.702376522789585*^9, 
  3.702376742457024*^9}, {3.702376787093974*^9, 3.70237683546078*^9}, {
  3.702376873105749*^9, 3.702376941816456*^9}, {3.702377021124384*^9, 
  3.702377061107037*^9}, {3.7023771162944937`*^9, 3.702377174742832*^9}, {
  3.702377253860383*^9, 3.7023776949776497`*^9}, {3.702377744672885*^9, 
  3.702377749149404*^9}, {3.702377805794375*^9, 3.702377874797206*^9}, {
  3.7023779076422453`*^9, 3.702378032978587*^9}},
 ExpressionUUID -> "81d75daf-75bb-4242-a232-8c27aebb3f26"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{3.5, 1.8}, {3.5, 2.3}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 4.1}, {0.2, 3.6}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{3.5, 2.3}, {3.5, 3.6}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {3.5, 3.21}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{3.5, 2.3}, {3., 2.3}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox["\<\"\[Ellipsis]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {3., 2.3}], ImageScaled[{1.1, 0.35}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{3.5, 3.6}, {3.5, 4.1}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 3.6}, {0.2, 3.1}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\[VerticalEllipsis]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 3.1}], ImageScaled[{0.5, 1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 3.6}, {3.5, 3.6}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.53, 3.6}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.5}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$5"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 0.7799999999999999}], 
       ImageScaled[{1.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1., 0.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$6"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2799999999999999, 0.7}], 
       ImageScaled[{0, 1.2}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{2.7, 2.3}, {2., 2.3}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$7"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(i\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {2.2800000000000002`, 2.3}], 
       ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.8}, {0.2, 2.3}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$8"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(i\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 2.5}], ImageScaled[{1.3, -0.1}],
       
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{2., 0.7}, {2., 0.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{2., 0.7}, {1.3, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$9"], InsetBox[
       StyleBox["\<\"\[Ellipsis]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.3, 0.7}], ImageScaled[{1.1, 0.35}],
       
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{2., 2.3}, {2., 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$10"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2  i - 5\\)]\\)\
\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {2., 1.8199999999999998`}], 
       ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.3}, {0.2, 1.8}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$11"], InsetBox[
       StyleBox["\<\"\[VerticalEllipsis]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 1.8}], ImageScaled[{0.5, 1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.3}, {2., 2.3}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$12"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2  i - 4\\)]\\)\
\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.38, 2.3}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {3.5, 1.8}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {3.7509270971678683`, 1.925457729834898},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {3.5, 4.1}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {3.776019418968053, 3.899257546432499},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 4.1}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {-0.20147326963692813`, 3.899257546432499},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 3.1}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {3.5, 2.3}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {3.5, 3.6}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 3.6}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {3., 2.3}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 0.7}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
        "DynamicName",
        BoxID -> "VertexID$10"], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {-0.22656559143711263`, 0.12545772983489822`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$10"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 1.5}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {1., 0.7}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$12"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {2., 0.}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
        "DynamicName",
        BoxID -> "VertexID$13"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"i\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {2.125465488166947, 0.12545772983489822`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$13"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {2.7, 2.3}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$14"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 2.8}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$15"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.6283185307179586, 0.5877852522924731}, {
          1.2566370614359172`, 0.9510565162951535}, {1.8849555921538759`, 
          0.9510565162951535}, {2.5132741228718345`, 0.5877852522924731}, {
          3.141592653589793, 0}, {3.7699111843077517`, -0.5877852522924731}, {
          4.39822971502571, -0.9510565162951535}, {
          5.026548245743669, -0.9510565162951535}, {
          5.654866776461628, -0.5877852522924731}, {
          6.283185307179586, 0}}]], {0.2, 1.8}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$16"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {2., 0.7}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$17"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {2., 2.3}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$18"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 2.3}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$19"], 
     TagBox[InsetBox[
       GraphicsBox[
        LineBox[{{0, 0}, {0.5877852522924731, 0.6283185307179586}, {
          0.9510565162951535, 1.2566370614359172`}, {0.9510565162951535, 
          1.8849555921538759`}, {0.5877852522924731, 2.5132741228718345`}, {
          0, 3.141592653589793}, {-0.5877852522924731, 
          3.7699111843077517`}, {-0.9510565162951535, 
          4.39822971502571}, {-0.9510565162951535, 
          5.026548245743669}, {-0.5877852522924731, 5.654866776461628}, {
          0, 6.283185307179586}}]], {1.3, 0.7}, Automatic, {0.25092321800184525`, 0.25092321800184525`}],
      "DynamicName",
      BoxID -> "VertexID$20"]}}],
  FrameTicks->None,
  ImageSize->283.46456692913387`]], "Output",
 CellChangeTimes->{{3.7023775257910748`*^9, 3.702377536108485*^9}, {
   3.702377596609569*^9, 3.702377695513846*^9}, {3.7023778455712643`*^9, 
   3.702377875208959*^9}, 3.702377914208535*^9, {3.702377963192*^9, 
   3.702378034106762*^9}},
 ExpressionUUID -> "d4abe387-f124-448b-957e-d647271196f7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["5 pt generated (no longer used)", "Subsection",
 CellChangeTimes->{{3.702376495004727*^9, 3.7023765155731487`*^9}},
 ExpressionUUID -> "2b2ebea4-309a-40fe-855f-85d7af9efc78"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", " ", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", ",",
       "whitevertex", ",", "blackvertex", ",", "whitevertex", ",", 
      "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "12", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "5"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
      RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "9"}], ",", " ", 
      RowBox[{"5", "\[Rule]", "10"}], ",", "\[IndentingNewLine]", 
      RowBox[{"9", "\[Rule]", " ", "8"}], ",", 
      RowBox[{"9", "\[Rule]", " ", "10"}], ",", 
      RowBox[{"10", "\[Rule]", " ", "11"}], ",", 
      RowBox[{"11", "\[Rule]", " ", "8"}], ",", " ", 
      RowBox[{"11", "\[Rule]", " ", "12"}]}], "\[IndentingNewLine]", "}"}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Scaled\>\"", ",", 
       RowBox[{"scalefunc", "[", 
        RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
          "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"9", "\[DirectedEdge]", "10"}], "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
          "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.6", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<3\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.1"}], ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<4\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.2"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"12", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<5\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.2"}], ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeLabels", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.7", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.1", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"9", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.9", ",", 
          RowBox[{"{", 
           RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"11", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.9", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"10", "\[DirectedEdge]", "11"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(5\)]\)\>\"", ",", "0.3", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"9", "\[DirectedEdge]", "10"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(6\)]\)\>\"", ",", "0.1", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ","}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"5", "\[DirectedEdge]", " ", "10"}], "\[Rule]", 
         RowBox[{"curve", "[", 
          RowBox[{"2", ",", "0.1"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"9", "\[DirectedEdge]", " ", "8"}], "\[Rule]", 
         RowBox[{"curve", "[", 
          RowBox[{"1", ",", "0.1"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"11", "\[DirectedEdge]", " ", "8"}], "\[Rule]", 
         RowBox[{"curve", "[", 
          RowBox[{"2", ",", "0.1"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"7", "\[DirectedEdge]", " ", "9"}], "\[Rule]", 
         RowBox[{
          RowBox[{"curve", "[", 
           RowBox[{"1", ",", "0.1"}], "]"}], " ", "why", " ", 
          RowBox[{"doesn", "'"}], "t", " ", "this", " ", 
          RowBox[{"work", "?"}]}]}]}], "*)"}], "\[IndentingNewLine]", "}"}]}],
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<5pt.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, {3.699860093658978*^9, 
   3.6998601447565603`*^9}, {3.699860190742384*^9, 3.6998602985425873`*^9}, {
   3.699860332534354*^9, 3.699860551027997*^9}, {3.699860582446773*^9, 
   3.69986068706929*^9}, {3.699860722562977*^9, 3.699860751121278*^9}, {
   3.6998608272382717`*^9, 3.699860832350893*^9}, 3.699860908639119*^9, {
   3.699861028556636*^9, 3.699861077689259*^9}, {3.699861150256198*^9, 
   3.69986116876408*^9}, {3.6998612880500593`*^9, 3.699861306215859*^9}, 
   3.7021067269009247`*^9, 3.702376485549169*^9},
 ExpressionUUID -> "9fedd558-8171-424c-abad-674566adc4dc"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.5}, {1.2, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox["", {1.2, 0.85}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox["", {0.2, 2.05}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.2}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.2, 1.5499999999999998`}], 
       ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.2}, {0.7, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox["", {0.95, 1.2}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$5"], InsetBox["", {1.2, 2.05}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$6"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.30000000000000004`, 1.7}], 
       ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$7"], InsetBox["", {0.2, 1.45}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$8"], InsetBox["", {0.2, 0.35}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.2}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$9"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 0.75}], ImageScaled[{1.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.2}, {0.7, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$10"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(6\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.25, 1.2}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 1.2}, {0.7, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$11"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(5\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.7, 1.05}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$12"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.25, 0.7}], ImageScaled[{0, 1.2}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.7}, {0.7, 0.}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$13"], InsetBox["", {0.7, 0.35}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.5}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {1.3182486374092568`, 0.5581402514796321},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {1.330007896668516, 2.305269881109261},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 2.4}, Automatic, 
         {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.012507896668516177`, 2.305269881109261},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {0.0007486374092569303, 0.05814025147963209},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 0.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.2}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, Automatic, {0.1175925925925926, 0.1175925925925926}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.7, 0.}, Automatic, {0.1175925925925926, 0.1175925925925926}],
        "DynamicName",
        BoxID -> "VertexID$12"], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {0.5007486374092568, 0.05814025147963209},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$12"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.699861169750494*^9, 3.6998612764657784`*^9, 
  3.699861316817374*^9, 3.69986197627477*^9, 3.702106768018886*^9, 
  3.702193578493815*^9, 3.702372293875442*^9, 3.7023764855592117`*^9},
 ExpressionUUID -> "6c24c26c-33a9-4a34-b17c-10c3f68012e8"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Joe temporary/5pt.pdf\"\
\>"], "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.699861169750494*^9, 3.6998612764657784`*^9, 
  3.699861316817374*^9, 3.69986197627477*^9, 3.702106768018886*^9, 
  3.702193578493815*^9, 3.7023722940096493`*^9, 3.7023764855600986`*^9},
 ExpressionUUID -> "4fddf493-a38a-47a8-8646-60499f6989f4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BCFW 5+3", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
   3.699860045891958*^9, 3.6998600494731073`*^9}, {3.702106544290978*^9, 
   3.702106549877331*^9}, {3.702137905435499*^9, 3.702137907912793*^9}, 
   3.7021394120895844`*^9, 3.702193418214533*^9, {3.702194417243618*^9, 
   3.7021944178881893`*^9}, {3.702197004270987*^9, 3.702197004831356*^9}},
 ExpressionUUID -> "630d5df7-0e8a-437f-8526-af19ce32d8d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"7.5", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.7", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", " ", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.7", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.7", ",", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", " ", "2.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.7", ",", " ", "2.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.7", ",", " ", "1.2"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "whitevertex", ",",
       "blackvertex", ",", "whitevertex", ",", "blackvertex", ",", 
      "whitevertex", ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generate5plus3", "[", 
    RowBox[{"labels_", ",", "bridges_"}], "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "16", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "\[Rule]", " ", "1"}], ",", 
         RowBox[{"2", "\[Rule]", " ", "6"}], ",", 
         RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
         RowBox[{"4", "\[Rule]", " ", "8"}], ",", "\[IndentingNewLine]", 
         RowBox[{"6", "\[Rule]", " ", "5"}], ",", " ", 
         RowBox[{"6", "\[Rule]", " ", "7"}], ",", " ", 
         RowBox[{"7", "\[Rule]", " ", "9"}], ",", 
         RowBox[{"10", "\[Rule]", " ", "5"}], ",", "\[IndentingNewLine]", 
         RowBox[{"8", "\[Rule]", "9"}], ",", 
         RowBox[{"9", "\[Rule]", " ", "10"}], ",", 
         RowBox[{"10", "\[Rule]", " ", "11"}], ",", 
         RowBox[{"8", "\[Rule]", " ", "11"}], ",", " ", 
         RowBox[{"11", "\[Rule]", " ", "12"}], ",", 
         RowBox[{"2", "\[Rule]", " ", "13"}], ",", " ", 
         RowBox[{"3", "\[Rule]", " ", "13"}], ",", " ", 
         RowBox[{"13", "\[Rule]", " ", "15"}], ",", " ", 
         RowBox[{"16", "\[Rule]", " ", "3"}], ",", " ", 
         RowBox[{"14", "\[Rule]", " ", "2"}]}], "\[IndentingNewLine]", "}"}], 
       "/.", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", 
         RowBox[{"0", "\[Rule]", " ", "0"}], ",", 
         RowBox[{"Rule", "\[Rule]", " ", "UndirectedEdge"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", "ef", ",", "\"\<Line\>\""}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], "}"}], "~", "Join", "~", 
        RowBox[{"If", "[", 
         RowBox[{"bridges", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"6", "\[UndirectedEdge]", "7"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"9", "\[UndirectedEdge]", "10"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"2", "\[UndirectedEdge]", "13"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", 
       RowBox[{"(*", " ", 
        RowBox[{"If", "[", 
         RowBox[{"labels", ","}]}], "*)"}], 
       RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"4", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"12", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"16", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<4\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"15", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<5\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"14", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<6\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{",", "\[IndentingNewLine]", 
         RowBox[{"{", "}"}]}], "]"}], "*)"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"6", "\[DirectedEdge]", "5"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"10", "\[DirectedEdge]", "5"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "9"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(5\)]\)\>\"", ",", "0.1", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.3"}], ",", 
                RowBox[{"-", ".2"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "11"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.85",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", ".9"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"10", "\[DirectedEdge]", "11"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"3", "\[DirectedEdge]", "13"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(6\)]\)\>\"", ",", "0.6", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".5"}], ",", 
                RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"2", "\[DirectedEdge]", "13"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(7\)]\)\>\"", ",", "0.85",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"2", "\[DirectedEdge]", "6"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(8\)]\)\>\"", ",", "0.4", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1.3", ",", 
                RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"3", "\[DirectedEdge]", "7"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<\[Beta]\>\"", ",", "0.55", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"first", " ", "arg", " ", "is", " ", "if", " ", "labels"}], ",", 
    " ", 
    RowBox[{"second", " ", "is", " ", "if", " ", "bridges"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"generate5plus3", "[", 
  RowBox[{"True", ",", "False"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<6pt5+3labelled.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate5plus3", "[", 
  RowBox[{"False", ",", "False"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<6pt5+3.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate5plus3", "[", 
  RowBox[{"False", ",", "True"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<6pt5+3N=8.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, {3.699860093658978*^9, 
   3.6998601447565603`*^9}, {3.699860190742384*^9, 3.6998602985425873`*^9}, {
   3.699860332534354*^9, 3.699860551027997*^9}, {3.699860582446773*^9, 
   3.69986068706929*^9}, {3.699860722562977*^9, 3.699860751121278*^9}, {
   3.6998608272382717`*^9, 3.699860832350893*^9}, 3.699860908639119*^9, {
   3.699861028556636*^9, 3.699861077689259*^9}, {3.699861150256198*^9, 
   3.69986116876408*^9}, {3.6998612880500593`*^9, 3.699861306215859*^9}, {
   3.702109791862547*^9, 3.702109793712687*^9}, {3.702111534457466*^9, 
   3.702111534902361*^9}, {3.702111789220642*^9, 3.702111795700135*^9}, {
   3.7021118391603117`*^9, 3.702111961781551*^9}, {3.702112090700738*^9, 
   3.702112108825379*^9}, {3.702112237795988*^9, 3.702112266865231*^9}, {
   3.702112303342276*^9, 3.702112367939755*^9}, {3.702112437739097*^9, 
   3.702112483060995*^9}, {3.702112578411457*^9, 3.7021125991613293`*^9}, {
   3.702112636324943*^9, 3.7021127275951023`*^9}, {3.702112783779365*^9, 
   3.7021129157153378`*^9}, 3.702112964763473*^9, {3.70211312893373*^9, 
   3.702113297211935*^9}, {3.7021133384285316`*^9, 3.702113387069475*^9}, {
   3.702113418313645*^9, 3.702113437701145*^9}, {3.7021134772367163`*^9, 
   3.702113491940176*^9}, {3.702113537652527*^9, 3.702113605924774*^9}, {
   3.7021136374735413`*^9, 3.702113803034544*^9}, {3.702137870664567*^9, 
   3.7021378797478456`*^9}, {3.7021379131182117`*^9, 3.702137969947918*^9}, {
   3.702138011788618*^9, 3.702138036824884*^9}, {3.702138391500695*^9, 
   3.702138628650915*^9}, {3.7021386690956917`*^9, 3.702138879024747*^9}, {
   3.7021389294878387`*^9, 3.7021390299103203`*^9}, {3.70213910549321*^9, 
   3.702139149045487*^9}, {3.70213918139672*^9, 3.70213930764778*^9}, {
   3.7021394120900173`*^9, 3.702139435516045*^9}, {3.702139532935801*^9, 
   3.7021395505561523`*^9}, {3.702139614332779*^9, 3.702139777897431*^9}, {
   3.7021398399429502`*^9, 3.702139847896413*^9}, {3.702139915552758*^9, 
   3.702139934359301*^9}, 3.702139972411467*^9, {3.70214002167391*^9, 
   3.702140110076985*^9}, {3.702193459663146*^9, 3.702193461428006*^9}, {
   3.702193496894397*^9, 3.702193511055627*^9}, {3.70219442395549*^9, 
   3.702194431650525*^9}, {3.703822280744101*^9, 3.7038222989000187`*^9}},
 ExpressionUUID -> "0e1c6585-cf06-46f1-8346-f8ed63d611ef"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.0733933876983374, 0.7701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.3273933876983377`, 0.2701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.5733933876983376, 0.2701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.2, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {0.0733933876983374, 2.6290510567461065`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.8273933876983377`, 2.6290510567461065`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7, 1.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.8273933876983377`, 1.2701621678572173`},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.2}, {0.2, 1.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(8\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.2, 2.}], ImageScaled[{1.3, -0.1}],
        
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.2}, {1.7, 2.2}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(7\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.4749999999999999`, 2.2}], 
        ImageScaled[{0, -0.1}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.7, 1.7}, {1.2, 1.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\[Beta]\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.4249999999999998`, 1.7}], 
        ImageScaled[{0, -0.1}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.7, 1.7}, {1.7, 2.2}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(6\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.7, 2.}], ImageScaled[{-0.5, -0.1}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.2}, {1.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.2}, {0.2, 0.7}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 1.2}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.2, 1.25}], ImageScaled[{1, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {1.2, 1.2}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.2}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(5\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.2, 0.75}], ImageScaled[{-0.3, -0.2}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {0.7, 0.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.7749999999999999, 0.7}], 
        ImageScaled[{0, 0.9}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.2}, {0.7, 1.2}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 1.2}, {0.2, 1.2}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.25, 1.2}], ImageScaled[{0, 1}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 1.2}, {0.7, 0.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.7, 0.75}], ImageScaled[{1, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.7}, {0.7, 0.2}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.7, 2.2}, {1.7, 2.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.7}, {0.2, 2.2}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], 
        ArrowBox[{{1.7, 1.2}, {1.7, 1.7}}]}}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{
  3.702140026388727*^9, {3.702140056727462*^9, 3.702140112055655*^9}, 
   3.702193410380805*^9, 3.702193462069433*^9, {3.702193511828207*^9, 
   3.702193537810359*^9}, 3.702194438282879*^9, 3.702372294275367*^9, 
   3.703822305070182*^9},
 ExpressionUUID -> "15a62028-2de3-4b00-abd5-7c60afe35c24"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.0733933876983374, 0.7701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.3273933876983377`, 0.2701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.5733933876983376, 0.2701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.2, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {0.0733933876983374, 2.6290510567461065`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.8273933876983377`, 2.6290510567461065`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7, 1.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.8273933876983377`, 1.2701621678572173`},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 0.7701621678572175}, {
        0.20039338769833748`, 1.129051056746106}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 2.1290510567461065`}, {
        0.20039338769833748`, 1.7701621678572175`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.27094894325389307`, 2.199606612301662}, {1.629837832142782,
         2.199606612301662}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 2.270162167857218}, {
        0.20039338769833748`, 2.6290510567461065`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.629837832142782, 1.6996066123016618`}, {
        1.2709489432538932`, 1.6996066123016618`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.7701621678572175`}, {
        1.7003933876983377`, 2.1290510567461065`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.6290510567461063`}, {
        1.7003933876983377`, 1.2701621678572173`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.2701621678572175}, {
        1.2003933876983377`, 0.6290510567461065}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 1.2701621678572173`}, {
        0.20039338769833748`, 1.6290510567461063`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.27094894325389307`, 1.1996066123016618`}, {
        0.629837832142782, 1.1996066123016618`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.27094894325389307`, 1.699606612301662}, {1.129837832142782,
         1.699606612301662}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 1.6290510567461063`}, {
        1.2003933876983377`, 1.2701621678572173`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.7701621678572175}, {
        1.2003933876983377`, 1.129051056746106}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.129837832142782, 0.699606612301662}, {0.7709489432538931, 
        0.699606612301662}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.129837832142782, 1.1996066123016618`}, {0.7709489432538931,
         1.1996066123016618`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983374, 1.129051056746106}, {0.7003933876983374, 
        0.7701621678572175}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.6290510567461065}, {0.7003933876983375,
         0.2701621678572175}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 2.270162167857218}, {
        1.7003933876983377`, 2.6290510567461065`}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{
  3.702140026388727*^9, {3.702140056727462*^9, 3.702140112055655*^9}, 
   3.702193410380805*^9, 3.702193462069433*^9, {3.702193511828207*^9, 
   3.702193537810359*^9}, 3.702194438282879*^9, 3.702372294275367*^9, 
   3.703822305500039*^9},
 ExpressionUUID -> "151fd463-d747-45d9-87b9-8bce6dba32bf"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.2, 0.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.0733933876983374, 0.7701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.3273933876983377`, 0.2701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.5733933876983376, 0.2701621678572175},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.2, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {0.0733933876983374, 2.6290510567461065`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.8273933876983377`, 2.6290510567461065`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7, 1.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.8273933876983377`, 1.2701621678572173`},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 0.7701621678572175}, {
        0.20039338769833748`, 1.129051056746106}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 2.1290510567461065`}, {
        0.20039338769833748`, 1.7701621678572175`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.27094894325389307`, 2.199606612301662}, {1.629837832142782,
         2.199606612301662}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 2.270162167857218}, {
        0.20039338769833748`, 2.6290510567461065`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.629837832142782, 1.6996066123016618`}, {
        1.2709489432538932`, 1.6996066123016618`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.7701621678572175`}, {
        1.7003933876983377`, 2.1290510567461065`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.6290510567461063`}, {
        1.7003933876983377`, 1.2701621678572173`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.2701621678572175}, {
        1.2003933876983377`, 0.6290510567461065}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833748`, 1.2701621678572173`}, {
        0.20039338769833748`, 1.6290510567461063`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.27094894325389307`, 1.1996066123016618`}, {
        0.629837832142782, 1.1996066123016618`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.27094894325389307`, 1.699606612301662}, {1.129837832142782,
         1.699606612301662}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 1.6290510567461063`}, {
        1.2003933876983377`, 1.2701621678572173`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.7701621678572175}, {
        1.2003933876983377`, 1.129051056746106}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.129837832142782, 0.699606612301662}, {0.7709489432538931, 
        0.699606612301662}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{1.129837832142782, 1.1996066123016618`}, {0.7709489432538931,
         1.1996066123016618`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983374, 1.129051056746106}, {0.7003933876983374, 
        0.7701621678572175}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.6290510567461065}, {0.7003933876983375,
         0.2701621678572175}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 2.270162167857218}, {
        1.7003933876983377`, 2.6290510567461065`}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{
  3.702140026388727*^9, {3.702140056727462*^9, 3.702140112055655*^9}, 
   3.702193410380805*^9, 3.702193462069433*^9, {3.702193511828207*^9, 
   3.702193537810359*^9}, 3.702194438282879*^9, 3.702372294275367*^9, 
   3.703822305865964*^9},
 ExpressionUUID -> "d1146ff3-b01f-42ef-86be-100dc182ca94"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BCFW 3+5", "Subsection",
 CellChangeTimes->{{3.702193659424656*^9, 3.702193663135055*^9}, {
  3.702194447560264*^9, 3.702194448167185*^9}},
 ExpressionUUID -> "cca78619-8cac-4d81-8884-951a6d816aba"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.702194185453459*^9, 3.7021942447378197`*^9}},
 ExpressionUUID -> "581a71e2-2f29-4d16-ba88-53a14da9713e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"7.5", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"reflect", " ", "the", " ", "other", " ", "one"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.95", "-", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "}"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", " ", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", " ", "2.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", " ", "2.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", " ", "1.2"}], "}"}]}], "\[IndentingNewLine]", 
      "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", ",",
       "whitevertex", ",", "blackvertex", ",", "whitevertex", ",", 
      "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generate3plus5", "[", "bridges_", "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "16", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "\[Rule]", " ", "1"}], ",", 
         RowBox[{"2", "\[Rule]", " ", "6"}], ",", 
         RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
         RowBox[{"4", "\[Rule]", " ", "8"}], ",", "\[IndentingNewLine]", 
         RowBox[{"6", "\[Rule]", " ", "5"}], ",", " ", 
         RowBox[{"6", "\[Rule]", " ", "7"}], ",", " ", 
         RowBox[{"7", "\[Rule]", " ", "9"}], ",", 
         RowBox[{"10", "\[Rule]", " ", "5"}], ",", "\[IndentingNewLine]", 
         RowBox[{"8", "\[Rule]", "9"}], ",", 
         RowBox[{"9", "\[Rule]", " ", "10"}], ",", 
         RowBox[{"10", "\[Rule]", " ", "11"}], ",", 
         RowBox[{"8", "\[Rule]", " ", "11"}], ",", " ", 
         RowBox[{"11", "\[Rule]", " ", "12"}], ",", 
         RowBox[{"2", "\[Rule]", " ", "13"}], ",", " ", 
         RowBox[{"3", "\[Rule]", " ", "13"}], ",", " ", 
         RowBox[{"13", "\[Rule]", " ", "15"}], ",", " ", 
         RowBox[{"16", "\[Rule]", " ", "3"}], ",", " ", 
         RowBox[{"14", "\[Rule]", " ", "2"}]}], "\[IndentingNewLine]", "}"}], 
       "/.", 
       RowBox[{"Rule", "\[Rule]", " ", "UndirectedEdge"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", 
       RowBox[{"(*", " ", 
        RowBox[{"If", "[", 
         RowBox[{"labels", ","}]}], "*)"}], 
       RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<4\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"4", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"12", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"16", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"15", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<6\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"14", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<5\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "\"\<Line\>\""}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], "}"}], "~", "Join", "~", 
        RowBox[{"If", "[", 
         RowBox[{"bridges", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"6", "\[UndirectedEdge]", "7"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"9", "\[UndirectedEdge]", "10"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"2", "\[UndirectedEdge]", "13"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate3plus5", "[", "False", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<6pt3+5.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate3plus5", "[", "True", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<6pt3+5N=8.pdf\>\"", ",", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.702193701802576*^9, 3.702193759715396*^9}, {
  3.702193814857243*^9, 3.702193844535145*^9}, {3.7021938805236588`*^9, 
  3.70219388422925*^9}, {3.702194247586013*^9, 3.7021942555601597`*^9}, {
  3.7021943143619013`*^9, 3.702194396715722*^9}, {3.7021944538338213`*^9, 
  3.702194465069008*^9}, {3.703822423952374*^9, 3.703822486484659*^9}},
 ExpressionUUID -> "ad4b4fec-4e3a-4341-ad2c-540363a81a30"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.75, 0.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {0.8780370797620083, 0.7695184757935474},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.75, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {-0.75, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {-0.25, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.37596292023799194`, 0.2695184757935474},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.75, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.75, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.25, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {-0.25, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.25, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.25, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.25, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.25, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.37803707976200795`, 0.2695184757935474},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.75, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.75, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {0.8780370797620083, 2.6284073646824364`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.75, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {-0.8759629202379919, 2.6284073646824364`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.75, 1.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {-0.8759629202379919, 1.2695184757935474`},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620082, 0.7695184757935474}, {0.7510370797620082,
         1.1284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620082, 2.1284073646824364`}, {
        0.7510370797620082, 1.7695184757935476`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.6804815242064526, 2.198962920237992}, {-0.6784073646824361,
         2.198962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620081, 2.269518475793547}, {0.7510370797620081, 
        2.628407364682436}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.6784073646824362, 
        1.698962920237992}, {-0.3195184757935474, 1.698962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.7489629202379918, 
        1.7695184757935476`}, {-0.7489629202379918, 2.1284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.7489629202379918, 
        1.6284073646824364`}, {-0.7489629202379918, 1.2695184757935474`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.248962920237992, 0.2695184757935474}, {-0.248962920237992,
         0.6284073646824364}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620082, 1.2695184757935474`}, {
        0.7510370797620082, 1.6284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.6804815242064527, 1.198962920237992}, {0.3215926353175635, 
        1.198962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.6804815242064526, 
        1.698962920237992}, {-0.17840736468243623`, 1.698962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.2489629202379918, 
        1.6284073646824364`}, {-0.2489629202379918, 1.2695184757935474`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.24896292023799196`, 
        0.7695184757935474}, {-0.2489629202379918, 1.1284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.17840736468243645`, 0.6989629202379919}, {
        0.18048152420645258`, 0.6989629202379919}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.1784073646824362, 1.198962920237992}, {
        0.18048152420645255`, 1.198962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.25103707976200806`, 1.1284073646824364`}, {
        0.25103707976200806`, 0.7695184757935474}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.25103707976200806`, 0.6284073646824364}, {
        0.25103707976200806`, 0.2695184757935474}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.7489629202379917, 
        2.269518475793547}, {-0.7489629202379917, 
        2.628407364682436}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{
  3.702193760117613*^9, 3.702193885057796*^9, {3.7021942504487886`*^9, 
   3.702194256215097*^9}, 3.702194354499403*^9, 3.702194397113689*^9, 
   3.702194465415518*^9, 3.7023722951922693`*^9, {3.703822428257992*^9, 
   3.703822441812723*^9}, {3.703822476206822*^9, 3.703822487209114*^9}},
 ExpressionUUID -> "015166b2-1d3a-41e1-b8a9-1d12d58bfcf1"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.75, 0.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {0.8780370797620083, 0.7695184757935474},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.75, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {-0.75, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {-0.25, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.37596292023799194`, 0.2695184757935474},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.75, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.75, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.25, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {-0.25, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.25, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.25, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.25, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.25, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.37803707976200795`, 0.2695184757935474},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.75, 2.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.75, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {0.8780370797620083, 2.6284073646824364`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.75, 2.7}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {-0.8759629202379919, 2.6284073646824364`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.75, 1.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {-0.8759629202379919, 1.2695184757935474`},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620082, 0.7695184757935474}, {0.7510370797620082,
         1.1284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620082, 2.1284073646824364`}, {
        0.7510370797620082, 1.7695184757935476`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.6804815242064526, 2.198962920237992}, {-0.6784073646824361,
         2.198962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620081, 2.269518475793547}, {0.7510370797620081, 
        2.628407364682436}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.6784073646824362, 
        1.698962920237992}, {-0.3195184757935474, 1.698962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.7489629202379918, 
        1.7695184757935476`}, {-0.7489629202379918, 2.1284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.7489629202379918, 
        1.6284073646824364`}, {-0.7489629202379918, 1.2695184757935474`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.248962920237992, 0.2695184757935474}, {-0.248962920237992,
         0.6284073646824364}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7510370797620082, 1.2695184757935474`}, {
        0.7510370797620082, 1.6284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.6804815242064527, 1.198962920237992}, {0.3215926353175635, 
        1.198962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.6804815242064526, 
        1.698962920237992}, {-0.17840736468243623`, 1.698962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.2489629202379918, 
        1.6284073646824364`}, {-0.2489629202379918, 1.2695184757935474`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.24896292023799196`, 
        0.7695184757935474}, {-0.2489629202379918, 1.1284073646824364`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.17840736468243645`, 0.6989629202379919}, {
        0.18048152420645258`, 0.6989629202379919}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{-0.1784073646824362, 1.198962920237992}, {
        0.18048152420645255`, 1.198962920237992}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.25103707976200806`, 1.1284073646824364`}, {
        0.25103707976200806`, 0.7695184757935474}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.25103707976200806`, 0.6284073646824364}, {
        0.25103707976200806`, 0.2695184757935474}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{-0.7489629202379917, 
        2.269518475793547}, {-0.7489629202379917, 
        2.628407364682436}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{
  3.702193760117613*^9, 3.702193885057796*^9, {3.7021942504487886`*^9, 
   3.702194256215097*^9}, 3.702194354499403*^9, 3.702194397113689*^9, 
   3.702194465415518*^9, 3.7023722951922693`*^9, {3.703822428257992*^9, 
   3.703822441812723*^9}, {3.703822476206822*^9, 3.703822487635227*^9}},
 ExpressionUUID -> "3d9f2f70-da31-4121-9137-35d50ff18ef0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BCFW 4+4", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
   3.699860045891958*^9, 3.6998600494731073`*^9}, {3.702106544290978*^9, 
   3.702106549877331*^9}, {3.702137905435499*^9, 3.702137907912793*^9}, 
   3.7021394120895844`*^9, 3.702193418214533*^9, {3.702194417243618*^9, 
   3.7021944178881893`*^9}, {3.702197008223851*^9, 3.702197009087532*^9}},
 ExpressionUUID -> "abc29d84-fc06-41e2-b2ca-791281fa792c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"7.5", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "-", ".5"}], ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "}"}], "&"}], "/@", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.7", ",", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", " ", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", " ", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", " ", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", " ", "0.2"}], "}"}]}], "\[IndentingNewLine]", 
      "}"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", ",",
       "whitevertex", ",", "whitevertex", ",", "blackvertex", ",", 
      "whitevertex", ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generate4plus4", "[", 
    RowBox[{"labels_", ",", "bridges_"}], "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "16", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", "5"}], ",", 
         RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
         RowBox[{"7", "\[Rule]", " ", "3"}], ",", 
         RowBox[{"4", "\[Rule]", " ", "8"}], ",", "\[IndentingNewLine]", 
         RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
         RowBox[{"7", "\[Rule]", " ", "2"}], ",", " ", 
         RowBox[{"9", "\[Rule]", " ", "7"}], ",", 
         RowBox[{"5", "\[Rule]", " ", "10"}], ",", "\[IndentingNewLine]", 
         RowBox[{"8", "\[Rule]", "9"}], ",", 
         RowBox[{"10", "\[Rule]", " ", "9"}], ",", 
         RowBox[{"10", "\[Rule]", " ", "11"}], ",", 
         RowBox[{"8", "\[Rule]", " ", "11"}], ",", " ", 
         RowBox[{"11", "\[Rule]", " ", "12"}], ",", 
         RowBox[{"2", "\[Rule]", " ", "13"}], ",", " ", 
         RowBox[{"13", "\[Rule]", " ", "3"}], ",", " ", 
         RowBox[{"13", "\[Rule]", " ", "15"}], ",", " ", 
         RowBox[{"3", "\[Rule]", " ", "16"}], ",", " ", 
         RowBox[{"14", "\[Rule]", " ", "6"}]}], "\[IndentingNewLine]", "}"}], 
       "/.", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", 
         RowBox[{"0", "\[Rule]", " ", "0"}], ",", 
         RowBox[{"Rule", "\[Rule]", " ", "UndirectedEdge"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", "ef", ",", "\"\<Line\>\""}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], "}"}], "~", "Join", "~", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"bridges", " ", "===", " ", "\"\<4+4\>\""}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"5", "\[UndirectedEdge]", "6"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"10", "\[UndirectedEdge]", "9"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"7", "\[UndirectedEdge]", "2"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
          
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"bridges", " ", "===", " ", "\"\<altered\>\""}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"5", "\[UndirectedEdge]", "6"}], "->", 
               RowBox[{"Directive", "[", 
                RowBox[{
                 RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
                 ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"10", "\[UndirectedEdge]", "11"}], "->", 
               RowBox[{"Directive", "[", 
                RowBox[{
                 RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
                 ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"2", "\[UndirectedEdge]", "13"}], "->", 
               RowBox[{"Directive", "[", 
                RowBox[{
                 RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
                 ",", "Dashed"}], "]"}]}]}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"{", "}"}]}], "]"}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"just", " ", "fix", " ", "this", " ", "up"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"(*", 
        RowBox[{"If", "[", 
         RowBox[{"labels", ","}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"bridges", " ", "===", " ", "\"\<altered\>\""}], ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"1", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<2\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".4"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"4", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<0\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"12", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<1\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"16", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<5\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"15", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<4\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"14", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<3\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"1.4", ",", "0"}], "}"}]}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"1", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<6\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".4"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"4", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<2\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"12", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<1\>\"", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"16", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<3\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"15", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<4\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"14", "\[Rule]", " ", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<5\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"1.4", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{",", "\[IndentingNewLine]", 
           RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}], "*)"}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"labels", ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(8\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{".5", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"5", "\[DirectedEdge]", "10"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.4", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1.3", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "9"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.3"}], ",", 
                RowBox[{"-", ".2"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "11"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.85",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", ".9"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"10", "\[DirectedEdge]", "11"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"13", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(5\)]\)\>\"", ",", "0.85",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", ".8"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"2", "\[DirectedEdge]", "13"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(6\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"7", "\[DirectedEdge]", "2"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<\[Gamma]\>\"", ",", "0.45", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"7", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(7\)]\)\>\"", ",", "0.9", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"10", "\[DirectedEdge]", "9"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{"\"\<\[Beta]\>\"", ",", "0.45", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"first", " ", "arg", " ", "is", " ", "if", " ", "labels"}], ",", 
    " ", 
    RowBox[{"second", " ", "is", " ", "if", " ", "bridges"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"generate4plus4", "[", 
  RowBox[{"True", ",", "False"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<6pt4+4labelled.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate4plus4", "[", 
  RowBox[{"False", ",", "False"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<6pt4+4.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate4plus4", "[", 
  RowBox[{"False", ",", "\"\<4+4\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<6pt4+4N=8.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"generate4plus4", "[", 
  RowBox[{"False", ",", "\"\<altered\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<6pt4+4N=8altered.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, {3.699860093658978*^9, 
   3.6998601447565603`*^9}, {3.699860190742384*^9, 3.6998602985425873`*^9}, {
   3.699860332534354*^9, 3.699860551027997*^9}, {3.699860582446773*^9, 
   3.69986068706929*^9}, {3.699860722562977*^9, 3.699860751121278*^9}, {
   3.6998608272382717`*^9, 3.699860832350893*^9}, 3.699860908639119*^9, {
   3.699861028556636*^9, 3.699861077689259*^9}, {3.699861150256198*^9, 
   3.69986116876408*^9}, {3.6998612880500593`*^9, 3.699861306215859*^9}, {
   3.702109791862547*^9, 3.702109793712687*^9}, {3.702111534457466*^9, 
   3.702111534902361*^9}, {3.702111789220642*^9, 3.702111795700135*^9}, {
   3.7021118391603117`*^9, 3.702111961781551*^9}, {3.702112090700738*^9, 
   3.702112108825379*^9}, {3.702112237795988*^9, 3.702112266865231*^9}, {
   3.702112303342276*^9, 3.702112367939755*^9}, {3.702112437739097*^9, 
   3.702112483060995*^9}, {3.702112578411457*^9, 3.7021125991613293`*^9}, {
   3.702112636324943*^9, 3.7021127275951023`*^9}, {3.702112783779365*^9, 
   3.7021129157153378`*^9}, 3.702112964763473*^9, {3.70211312893373*^9, 
   3.702113297211935*^9}, {3.7021133384285316`*^9, 3.702113387069475*^9}, {
   3.702113418313645*^9, 3.702113437701145*^9}, {3.7021134772367163`*^9, 
   3.702113491940176*^9}, {3.702113537652527*^9, 3.702113605924774*^9}, {
   3.7021136374735413`*^9, 3.702113803034544*^9}, {3.702137870664567*^9, 
   3.7021378797478456`*^9}, {3.7021379131182117`*^9, 3.702137969947918*^9}, {
   3.702138011788618*^9, 3.702138036824884*^9}, {3.702138391500695*^9, 
   3.702138628650915*^9}, {3.7021386690956917`*^9, 3.702138879024747*^9}, {
   3.7021389294878387`*^9, 3.7021390299103203`*^9}, {3.70213910549321*^9, 
   3.702139149045487*^9}, {3.70213918139672*^9, 3.70213930764778*^9}, {
   3.7021394120900173`*^9, 3.702139435516045*^9}, {3.702139532935801*^9, 
   3.7021395505561523`*^9}, {3.702139614332779*^9, 3.702139777897431*^9}, {
   3.7021398399429502`*^9, 3.702139847896413*^9}, {3.702139915552758*^9, 
   3.702139934359301*^9}, 3.702139972411467*^9, {3.70214002167391*^9, 
   3.702140110076985*^9}, {3.702193459663146*^9, 3.702193461428006*^9}, {
   3.702193496894397*^9, 3.702193511055627*^9}, {3.70219442395549*^9, 
   3.702194431650525*^9}, {3.7021970166779633`*^9, 3.702197031141884*^9}, {
   3.702288260538046*^9, 3.702288266516039*^9}, {3.702288297946855*^9, 
   3.702288299507908*^9}, {3.702288349699276*^9, 3.702288385493555*^9}, {
   3.702288424736868*^9, 3.702288449250413*^9}, {3.702288487942733*^9, 
   3.702288551587109*^9}, {3.702288607593849*^9, 3.702288628922739*^9}, {
   3.7022886777041063`*^9, 3.702288677821064*^9}, {3.702288713890061*^9, 
   3.702288723503199*^9}, {3.702288771060773*^9, 3.702288904048061*^9}, {
   3.702288936671032*^9, 3.702289357257525*^9}, {3.702289388278061*^9, 
   3.702289509488908*^9}, {3.702289573479597*^9, 3.702289938866856*^9}, {
   3.702290007763425*^9, 3.7022902281463137`*^9}, 3.70229028926171*^9, {
   3.702797330958552*^9, 3.702797335053276*^9}, {3.703822349279484*^9, 
   3.7038223868326073`*^9}},
 ExpressionUUID -> "fdf9d7ee-c8a9-4f94-8dad-b7726e9aecff"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.8273933876983375, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.19999999999999996`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7000000000000002`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 0.2701621678572179},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.129837832142782, 0.2701621678572179},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], 
        ArrowBox[{{0.19999999999999996`, 2.2}, {0.19999999999999996`, 
         1.7}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 1.2}, {1.7000000000000002`, 0.7}}]}},
        InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(6\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.7000000000000002`, 0.75}], 
        ImageScaled[{-0.2, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 0.2}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.2}, {0.7, 0.7}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.7}, {1.7000000000000002`, 
          1.7}}]}}, InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(8\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.5500000000000003`, 1.7}], 
        ImageScaled[{0.5, 0}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.7}, {0.19999999999999996`, 
          1.2}}]}}, InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.19999999999999996`, 1.5}], 
        ImageScaled[{1.3, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], 
        ArrowBox[{{1.7000000000000002`, 1.7}, {1.7000000000000002`, 1.2}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.2}, {1.2, 0.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(7\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.2, 0.75}], ImageScaled[{1.2, 0}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.2, 1.2}, {1.7000000000000002`, 1.2}}]}}, InsetBox[
        StyleBox["\<\"\[Gamma]\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.425, 1.2}], ImageScaled[{0, -0.1}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.7}, {0.7, 1.2}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.7, 0.7}], ImageScaled[{-0.3, -0.2}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.7, 0.7}, {0.19999999999999996`, 0.7}}]}}, InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.27499999999999997`, 0.7}], 
        ImageScaled[{0, 0.9}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 1.2}, {1.2, 1.2}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.2}, {0.7, 1.2}}]}}, InsetBox[
        StyleBox["\<\"\[Beta]\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.42499999999999993`, 1.2}], 
        ImageScaled[{0, -0.1}],
        BaseStyle->"Graphics"]}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.2}, {0.19999999999999996`, 
          0.7}}]}}, InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.19999999999999996`, 0.75}], 
        ImageScaled[{1, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], 
        ArrowBox[{{0.19999999999999996`, 0.7}, {0.19999999999999996`, 
         0.2}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 0.7}, {1.2, 0.7}}]}}, InsetBox[
        StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(5\\)]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.275, 0.7}], ImageScaled[{0, 0.8}],
        
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], 
        ArrowBox[{{1.7000000000000002`, 0.7}, {1.7000000000000002`, 
         0.2}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], 
        ArrowBox[{{1.7000000000000002`, 2.2}, {1.7000000000000002`, 
         1.7}}]}}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{{3.702289008445776*^9, 3.702289043943283*^9}, {
   3.702289094243763*^9, 3.702289310107458*^9}, {3.7022893419101686`*^9, 
   3.7022893580666437`*^9}, {3.702289395883993*^9, 3.702289509864523*^9}, {
   3.702289580918256*^9, 3.702289593106986*^9}, {3.7022896270734863`*^9, 
   3.7022896364402113`*^9}, {3.702289667744954*^9, 3.7022897555652437`*^9}, 
   3.702289809126436*^9, {3.70228985054182*^9, 3.702289861489303*^9}, {
   3.70228992280184*^9, 3.702289939335721*^9}, {3.7022900558168364`*^9, 
   3.702290097827379*^9}, 3.702290213147451*^9, 3.702290290242543*^9, 
   3.7022988201501904`*^9, 3.7023722957823544`*^9, 3.703822389564619*^9},
 ExpressionUUID -> "5c9a994a-5e5f-411b-9ad9-77f69948f8b4"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.8273933876983375, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.19999999999999996`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7000000000000002`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 0.2701621678572179},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.129837832142782, 0.2701621678572179},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2003933876983374, 2.1290510567461074`}, {
        0.2003933876983374, 1.7701621678572177`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 1.270162167857218}, {1.700393387698338, 
        1.629051056746107}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.6298378321427824`, 1.1996066123016624`}, {
        1.2709489432538932`, 1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 1.1290510567461067`}, {1.700393387698338, 
        0.7701621678572181}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.7701621678572181}, {
        1.2003933876983377`, 1.1290510567461067`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2709489432538932`, 0.6996066123016624}, {
        1.6298378321427824`, 0.6996066123016624}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.6290510567461068}, {
        1.2003933876983377`, 0.2701621678572179}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.2701621678572179}, {0.7003933876983375,
         0.6290510567461067}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.27094894325389296`, 1.6996066123016624`}, {
        1.6298378321427822`, 1.6996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 1.629051056746107}, {
        0.20039338769833742`, 1.270162167857218}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.770162167857218}, {
        1.7003933876983377`, 2.1290510567461074`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.129837832142782, 1.1996066123016624`}, {0.7709489432538931,
         1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.7701621678572181}, {0.7003933876983375,
         1.1290510567461067`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.629837832142782, 0.6996066123016624}, {
        0.27094894325389296`, 0.6996066123016624}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.629837832142782, 1.1996066123016624`}, {
        0.27094894325389296`, 1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 1.1290510567461067`}, {
        0.20039338769833742`, 0.7701621678572181}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 0.6290510567461067}, {
        0.20039338769833742`, 0.2701621678572179}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 0.6290510567461068}, {1.700393387698338, 
        0.2701621678572179}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{{3.702289008445776*^9, 3.702289043943283*^9}, {
   3.702289094243763*^9, 3.702289310107458*^9}, {3.7022893419101686`*^9, 
   3.7022893580666437`*^9}, {3.702289395883993*^9, 3.702289509864523*^9}, {
   3.702289580918256*^9, 3.702289593106986*^9}, {3.7022896270734863`*^9, 
   3.7022896364402113`*^9}, {3.702289667744954*^9, 3.7022897555652437`*^9}, 
   3.702289809126436*^9, {3.70228985054182*^9, 3.702289861489303*^9}, {
   3.70228992280184*^9, 3.702289939335721*^9}, {3.7022900558168364`*^9, 
   3.702290097827379*^9}, 3.702290213147451*^9, 3.702290290242543*^9, 
   3.7022988201501904`*^9, 3.7023722957823544`*^9, 3.703822389994485*^9},
 ExpressionUUID -> "9df16527-d6ba-40ef-87f0-a0756caeca53"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"6\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.8273933876983375, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.19999999999999996`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7000000000000002`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 0.2701621678572179},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.129837832142782, 0.2701621678572179},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2003933876983374, 2.1290510567461074`}, {
        0.2003933876983374, 1.7701621678572177`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 1.270162167857218}, {1.700393387698338, 
        1.629051056746107}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{1.6298378321427824`, 1.1996066123016624`}, {
        1.2709489432538932`, 1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 1.1290510567461067`}, {1.700393387698338, 
        0.7701621678572181}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.7701621678572181}, {
        1.2003933876983377`, 1.1290510567461067`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2709489432538932`, 0.6996066123016624}, {
        1.6298378321427824`, 0.6996066123016624}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.6290510567461068}, {
        1.2003933876983377`, 0.2701621678572179}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.2701621678572179}, {0.7003933876983375,
         0.6290510567461067}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.27094894325389296`, 1.6996066123016624`}, {
        1.6298378321427822`, 1.6996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 1.629051056746107}, {
        0.20039338769833742`, 1.270162167857218}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.770162167857218}, {
        1.7003933876983377`, 2.1290510567461074`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.129837832142782, 1.1996066123016624`}, {0.7709489432538931,
         1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.7701621678572181}, {0.7003933876983375,
         1.1290510567461067`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.629837832142782, 0.6996066123016624}, {
        0.27094894325389296`, 0.6996066123016624}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.629837832142782, 1.1996066123016624`}, {
        0.27094894325389296`, 1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 1.1290510567461067`}, {
        0.20039338769833742`, 0.7701621678572181}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 0.6290510567461067}, {
        0.20039338769833742`, 0.2701621678572179}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 0.6290510567461068}, {1.700393387698338, 
        0.2701621678572179}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{{3.702289008445776*^9, 3.702289043943283*^9}, {
   3.702289094243763*^9, 3.702289310107458*^9}, {3.7022893419101686`*^9, 
   3.7022893580666437`*^9}, {3.702289395883993*^9, 3.702289509864523*^9}, {
   3.702289580918256*^9, 3.702289593106986*^9}, {3.7022896270734863`*^9, 
   3.7022896364402113`*^9}, {3.702289667744954*^9, 3.7022897555652437`*^9}, 
   3.702289809126436*^9, {3.70228985054182*^9, 3.702289861489303*^9}, {
   3.70228992280184*^9, 3.702289939335721*^9}, {3.7022900558168364`*^9, 
   3.702290097827379*^9}, 3.702290213147451*^9, 3.702290290242543*^9, 
   3.7022988201501904`*^9, 3.7023722957823544`*^9, 3.703822390363125*^9},
 ExpressionUUID -> "209c3d34-48da-4b45-b24b-624fc0e76e0e"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.7, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"0\"\>",
         StripOnInput->False,
         FontSize->16], {0.8273933876983375, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.2}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.19999999999999996`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {0.19999999999999996`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.07339338769833745, 0.2701621678572179},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7000000000000002`, 0.7}, 
       Automatic, {0.14111111111111113`, 0.14111111111111113`}], {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 2.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 2.1290510567461074`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.7000000000000002`, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.827393387698338, 0.2701621678572179},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 0.2}, 
        Automatic, {0.14111111111111113`, 0.14111111111111113`}], InsetBox[
        StyleBox["\<\"5\"\>",
         StripOnInput->False,
         FontSize->16], {1.129837832142782, 0.2701621678572179},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2003933876983374, 2.1290510567461074`}, {
        0.2003933876983374, 1.7701621678572177`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 1.270162167857218}, {1.700393387698338, 
        1.629051056746107}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.6298378321427824`, 1.1996066123016624`}, {
        1.2709489432538932`, 1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{1.700393387698338, 1.1290510567461067`}, {1.700393387698338, 
        0.7701621678572181}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.7701621678572181}, {
        1.2003933876983377`, 1.1290510567461067`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2709489432538932`, 0.6996066123016624}, {
        1.6298378321427824`, 0.6996066123016624}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.2003933876983377`, 0.6290510567461068}, {
        1.2003933876983377`, 0.2701621678572179}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.2701621678572179}, {0.7003933876983375,
         0.6290510567461067}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.27094894325389296`, 1.6996066123016624`}, {
        1.6298378321427822`, 1.6996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 1.629051056746107}, {
        0.20039338769833742`, 1.270162167857218}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.7003933876983377`, 1.770162167857218}, {
        1.7003933876983377`, 2.1290510567461074`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.129837832142782, 1.1996066123016624`}, {0.7709489432538931,
         1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.7003933876983375, 0.7701621678572181}, {0.7003933876983375,
         1.1290510567461067`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.629837832142782, 0.6996066123016624}, {
        0.27094894325389296`, 0.6996066123016624}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.629837832142782, 1.1996066123016624`}, {
        0.27094894325389296`, 1.1996066123016624`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
       LineBox[{{0.20039338769833742`, 1.1290510567461067`}, {
        0.20039338769833742`, 0.7701621678572181}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.20039338769833742`, 0.6290510567461067}, {
        0.20039338769833742`, 0.2701621678572179}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.700393387698338, 0.6290510567461068}, {1.700393387698338, 
        0.2701621678572179}}]}}}], {}},
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{{3.702289008445776*^9, 3.702289043943283*^9}, {
   3.702289094243763*^9, 3.702289310107458*^9}, {3.7022893419101686`*^9, 
   3.7022893580666437`*^9}, {3.702289395883993*^9, 3.702289509864523*^9}, {
   3.702289580918256*^9, 3.702289593106986*^9}, {3.7022896270734863`*^9, 
   3.7022896364402113`*^9}, {3.702289667744954*^9, 3.7022897555652437`*^9}, 
   3.702289809126436*^9, {3.70228985054182*^9, 3.702289861489303*^9}, {
   3.70228992280184*^9, 3.702289939335721*^9}, {3.7022900558168364`*^9, 
   3.702290097827379*^9}, 3.702290213147451*^9, 3.702290290242543*^9, 
   3.7022988201501904`*^9, 3.7023722957823544`*^9, 3.703822390761147*^9},
 ExpressionUUID -> "ff67426b-8958-403c-8430-3307dd0672db"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["additional 4pt diags", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
  3.702787404904868*^9, 3.7027874080845346`*^9}},
 ExpressionUUID -> "2e8a170a-309e-4675-ad5e-14f4a06904f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", ",",
       "whitevertex", ",", "blackvertex"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "8", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "5"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
      RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
      RowBox[{"5", "\[Rule]", "8"}]}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<Scaled\>\"", ",", 
       RowBox[{"scalefunc", "[", 
        RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "\"\<Line\>\""}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
      "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<4\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<3\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.6", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<2\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.1"}], ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<1\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.2"}], ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<4pthats.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, 3.702106698443911*^9, {
   3.702787452209038*^9, 3.7027874551479683`*^9}, {3.7027874889632397`*^9, 
   3.702787493308003*^9}, {3.702787567676773*^9, 3.702787631297378*^9}, {
   3.702788141814702*^9, 3.7027881646377087`*^9}, {3.702797698282473*^9, 
   3.702797702417263*^9}},
 ExpressionUUID -> "c5623f8c-ec31-4dab-81fe-6cbf37da8479"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {1.2, 0.}, 
        Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"4\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {1.3186583017551294`, 0.05773058713375834},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 2.4}, 
        Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"3\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {1.3304175610143887`, 2.3048602167633883`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.2, 2.4}, 
        Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"2\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {0.01291756101438904, 2.3048602167633883`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"1\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {0.0011583017551297925`, 0.05773058713375834},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, 
       Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, 
       Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, 
       Automatic, {0.1175925925925926, 0.1175925925925926}], InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.2, 0.7}, 
       Automatic, {0.1175925925925926, 0.1175925925925926}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.201065709162537, 0.05773058713375834}, {1.201065709162537, 
        0.6401379945411663}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2010657091625372, 2.3401379945411667`}, {
        0.2010657091625372, 1.757730587133759}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.201065709162537, 0.7577305871337587}, {1.201065709162537, 
        1.6401379945411663`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.1422694128662407`, 0.6989342908374625}, {
        0.2598620054588335, 0.6989342908374625}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{1.201065709162537, 1.7577305871337587`}, {1.201065709162537, 
        2.340137994541166}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2598620054588335, 1.6989342908374625`}, {1.142269412866241,
         1.6989342908374625`}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2010657091625372, 1.6401379945411663`}, {
        0.2010657091625372, 0.7577305871337587}}]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       LineBox[{{0.2010657091625372, 0.6401379945411663}, {0.2010657091625372,
         0.05773058713375833}}]}}}], {}},
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9, 3.7027875114890957`*^9, {3.70278757497921*^9, 
   3.7027876024296293`*^9}, {3.7027881488571987`*^9, 3.702788165364655*^9}, 
   3.702788473190769*^9, 3.7027977167124863`*^9},
 ExpressionUUID -> "a0f4f130-5416-433b-9813-d71867236dc6"],

Cell[BoxData["\<\"/Users/Joe/Dropbox/ambi2osd/Figures/4pthats.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9, 3.7027875114890957`*^9, {3.70278757497921*^9, 
   3.7027876024296293`*^9}, {3.7027881488571987`*^9, 3.702788165364655*^9}, 
   3.702788473190769*^9, 3.702797717122774*^9},
 ExpressionUUID -> "4d557290-315e-4d8f-91fb-942ae1be9324"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "8", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "\[Rule]", "1"}], ",", 
        RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
        RowBox[{"7", "\[Rule]", " ", "3"}], ",", 
        RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
        RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"6", "\[Rule]", "7"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
        RowBox[{"8", "\[Rule]", "5"}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"l\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[SubscriptBox[\"p\", \"1\"],
FontSlant->\"Italic\"]\)\>\"", ",", "0.4", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"6", "\[DirectedEdge]", "7"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"l\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[SubscriptBox[\"p\", \"3\"],
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[SubscriptBox[\"p\", \"4\"],
FontSlant->\"Italic\"]\)\>\"", ",", "0.8", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"7", "\[DirectedEdge]", "8"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"l\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"+\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[SubscriptBox[\"p\", \"4\"],
FontSlant->\"Italic\"]\)\>\"", ",", "0.6", ",", 
            RowBox[{"{", 
             RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"8", "\[DirectedEdge]", "5"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"l\",
FontSlant->\"Italic\"]\)\>\"", ",", "0.5", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", 
              RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"3", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "10"}], ",", 
              RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"4", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<4\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "10"}], ",", "1"}], "}"}]}], "]"}]}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"export", "[", 
    RowBox[{"\"\<4ptfeynman.pdf\>\"", ",", "%"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.702787648027052*^9, 3.702787661793729*^9}, {
  3.7027877928984423`*^9, 3.702787794550519*^9}, {3.70278803170621*^9, 
  3.7027881091835546`*^9}, {3.702788170106719*^9, 3.7027884488259068`*^9}},
 ExpressionUUID -> "5b98b801-3e0b-4bf7-9ba6-728e18db971e"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
      0.7]}], {DiskBox[{1.2, 0.}, 0.], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {1.2996973342322362`, 0.005247228117486266},
        BaseStyle->"Graphics"]}, {DiskBox[{1.2, 2.4}, 0.], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {1.299697334232236, 2.391604435012022},
        BaseStyle->"Graphics"]}, {DiskBox[{0.2, 2.4}, 0.], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {0.08980820953279106, 2.391604435012022},
        BaseStyle->"Graphics"]}, {DiskBox[{0.2, 0.}, 0.], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {0.08980820953279114, 0.005247228117486315},
        BaseStyle->"Graphics"]}, DiskBox[{1.2, 0.7}, 0.], 
      DiskBox[{1.2, 1.7}, 0.], DiskBox[{0.2, 1.7}, 0.], 
      DiskBox[{0.2, 0.7}, 0.]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 0.}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"l\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\
\\*\\nStyleBox[SubscriptBox[\\\"p\\\", \
\\\"1\\\"],\\nFontSlant->\\\"Italic\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {1.2, 1.1}], ImageScaled[{-0.2, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {0.2, 1.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"l\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"+\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\
\\*\\nStyleBox[SubscriptBox[\\\"p\\\", \
\\\"3\\\"],\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"+\\\",\\\
nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"p\\\", \\\
\"4\\\"],\\nFontSlant->\\\"Italic\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.3999999999999999, 1.7}], 
        ImageScaled[{0, -0.1}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 2.4}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"l\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\\!\\(\\*\\nStyleBox[\\\"+\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\
\\*\\nStyleBox[SubscriptBox[\\\"p\\\", \
\\\"4\\\"],\\nFontSlant->\\\"Italic\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.2, 1.1}], ImageScaled[{1.2, 0}],
        BaseStyle->"Graphics"]}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, {
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {1.2, 0.7}}]}}, 
       InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"l\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], Offset[{0., 2.}, {0.7, 0.7}], ImageScaled[{0, 1.2}],
        BaseStyle->"Graphics"]}}}], {}},
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.702787664118305*^9, 3.702787796185911*^9, {3.702788033686817*^9, 
   3.70278804331777*^9}, {3.702788174456175*^9, 3.7027882262216673`*^9}, {
   3.702788301449546*^9, 3.702788476684778*^9}, 3.702797717599842*^9},
 ExpressionUUID -> "2a88ca67-bdae-4d09-8b4e-b2d21d076dcb"],

Cell[BoxData["\<\"/Users/Joe/Dropbox/ambi2osd/Figures/4ptfeynman.pdf\"\>"], \
"Output",
 CellChangeTimes->{
  3.702787664118305*^9, 3.702787796185911*^9, {3.702788033686817*^9, 
   3.70278804331777*^9}, {3.702788174456175*^9, 3.7027882262216673`*^9}, {
   3.702788301449546*^9, 3.702788476684778*^9}, 3.702797717859494*^9},
 ExpressionUUID -> "df3cc093-e440-4e66-909a-566e5731217c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["BCFW 1 loop", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
   3.699860045891958*^9, 3.6998600494731073`*^9}, {3.702106544290978*^9, 
   3.702106549877331*^9}, {3.702137905435499*^9, 3.702137907912793*^9}, 
   3.7021394120895844`*^9, 3.702193418214533*^9, {3.702194417243618*^9, 
   3.7021944178881893`*^9}, {3.702197008223851*^9, 3.702197009087532*^9}, {
   3.702790224829051*^9, 3.70279022635681*^9}},
 ExpressionUUID -> "b09991c8-8d3d-4802-a7c6-6647edcd656d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"7.5", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "-", ".5"}], ",", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
        "}"}], "&"}], "/@", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.7", ",", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", 
         RowBox[{"-", ".3"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", " ", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "1.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.7", ",", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", " ", "2.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", " ", "0.2"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2.2", ",", " ", 
         RowBox[{"-", "0.3"}]}], "}"}]}], "\[IndentingNewLine]", "}"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", ",",
       "whitevertex", ",", "whitevertex", ",", "blackvertex", ",", 
      "whitevertex", ",", "blackvertex", ",", "whitevertex", ",", 
      "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"looposd", "[", "neq8_", "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "16", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", "5"}], ",", 
        RowBox[{"2", "\[Rule]", " ", "6"}], ",", 
        RowBox[{"7", "\[Rule]", " ", "3"}], ",", 
        RowBox[{"4", "\[Rule]", " ", "12"}], ",", "\[IndentingNewLine]", 
        RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "2"}], ",", " ", 
        RowBox[{"9", "\[Rule]", " ", "7"}], ",", 
        RowBox[{"5", "\[Rule]", " ", "10"}], ",", "\[IndentingNewLine]", 
        RowBox[{"8", "\[Rule]", "9"}], ",", 
        RowBox[{"10", "\[Rule]", " ", "9"}], ",", 
        RowBox[{"10", "\[Rule]", " ", "11"}], ",", 
        RowBox[{"11", "\[Rule]", " ", "8"}], ",", " ", 
        RowBox[{"12", "\[Rule]", " ", "11"}], ",", 
        RowBox[{"13", "\[Rule]", " ", "2"}], ",", " ", 
        RowBox[{"3", "\[Rule]", "13"}], ",", " ", 
        RowBox[{"13", "\[Rule]", " ", "15"}], ",", " ", 
        RowBox[{"15", "\[Rule]", " ", "16"}], ",", " ", 
        RowBox[{"6", "\[Rule]", " ", "14"}], ",", 
        RowBox[{"8", "\[Rule]", " ", "3"}], ",", " ", 
        RowBox[{"12", "\[Rule]", " ", "15"}]}], "\[IndentingNewLine]", "}"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}],
       ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"neq8", ",", "\"\<Line\>\"", ",", "ef"}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], "}"}], "~", "Join", "~", 
        RowBox[{"If", "[", 
         RowBox[{"neq8", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"5", "\[DirectedEdge]", "6"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"10", "\[DirectedEdge]", "11"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"13", "\[DirectedEdge]", "2"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"12", "\[DirectedEdge]", "15"}], "->", 
             RowBox[{"Directive", "[", 
              RowBox[{
               RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", 
               ",", "Dashed"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"1", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"4", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", ".4"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"16", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<4\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "1"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"14", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<3\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1.4", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"neq8", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"12", "\[DirectedEdge]", "15"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{
              "\"\<\[Alpha] \!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\)\>\"", 
               " ", 
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"OverTilde", "[", "\"\<\[Lambda]\>\"", "]"}], ",", 
                 "\"\<4\>\""}], "]"}]}], ",", "0.4", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{
              "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(0\)]\)\>\"", " ", 
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"OverTilde", "[", "\"\<\[Lambda]\>\"", "]"}], ",", 
                 "\"\<0\>\""}], "]"}]}], ",", "0.3", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"12", "\[DirectedEdge]", "11"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<1\>\"", "]"}], ",", "0.3", ",", 
              RowBox[{"{", 
               RowBox[{"2.3", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"13", "\[DirectedEdge]", "15"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<4\>\"", "]"}], ",", "0.7", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1.6"}], ",", "0"}], "}"}]}], "]"}]}]}], "}"}], 
         ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"11", "\[DirectedEdge]", "8"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<1\>\"", "]"}], ",", "0.5", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"3", "\[DirectedEdge]", "13"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<4\>\"", "]"}], ",", "0.5", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"10", "\[DirectedEdge]", "9"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<2\>\"", "]"}], ",", "0.5", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"7", "\[DirectedEdge]", "2"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<3\>\"", "]"}], ",", "0.5", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"12", "\[DirectedEdge]", "15"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(1\)]\)\>\"", ",", "0.45",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(5\)]\)\>\"", ",", "0.45",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(3\)]\)\>\"", ",", "0.45",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"9", "\[DirectedEdge]", "7"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(7\)]\)\>\"", ",", "0.45",
               ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"8", "\[DirectedEdge]", "9"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(8\)]\)\>\"", ",", "0.4", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1.2", ",", 
                RowBox[{"-", "0"}]}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"10", "\[DirectedEdge]", "11"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(4\)]\)\>\"", ",", "0.6", 
              ",", 
              RowBox[{"{", 
               RowBox[{"1.3", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"13", "\[DirectedEdge]", "2"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(2\)]\)\>\"", ",", "0.4", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"7", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
             "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(6\)]\)\>\"", ",", "0.6", 
              ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "0.5"}], ",", "0"}], "}"}]}], "]"}]}], ","}], 
          "}"}]}], "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"looposd", "[", "False", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"export", "[", 
    RowBox[{"\"\<oneloopN=4OSD.pdf\>\"", ",", "%"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"looposd", "[", "True", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<oneloopN=8OSD.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, {3.699860093658978*^9, 
   3.6998601447565603`*^9}, {3.699860190742384*^9, 3.6998602985425873`*^9}, {
   3.699860332534354*^9, 3.699860551027997*^9}, {3.699860582446773*^9, 
   3.69986068706929*^9}, {3.699860722562977*^9, 3.699860751121278*^9}, {
   3.6998608272382717`*^9, 3.699860832350893*^9}, 3.699860908639119*^9, {
   3.699861028556636*^9, 3.699861077689259*^9}, {3.699861150256198*^9, 
   3.69986116876408*^9}, {3.6998612880500593`*^9, 3.699861306215859*^9}, {
   3.702109791862547*^9, 3.702109793712687*^9}, {3.702111534457466*^9, 
   3.702111534902361*^9}, {3.702111789220642*^9, 3.702111795700135*^9}, {
   3.7021118391603117`*^9, 3.702111961781551*^9}, {3.702112090700738*^9, 
   3.702112108825379*^9}, {3.702112237795988*^9, 3.702112266865231*^9}, {
   3.702112303342276*^9, 3.702112367939755*^9}, {3.702112437739097*^9, 
   3.702112483060995*^9}, {3.702112578411457*^9, 3.7021125991613293`*^9}, {
   3.702112636324943*^9, 3.7021127275951023`*^9}, {3.702112783779365*^9, 
   3.7021129157153378`*^9}, 3.702112964763473*^9, {3.70211312893373*^9, 
   3.702113297211935*^9}, {3.7021133384285316`*^9, 3.702113387069475*^9}, {
   3.702113418313645*^9, 3.702113437701145*^9}, {3.7021134772367163`*^9, 
   3.702113491940176*^9}, {3.702113537652527*^9, 3.702113605924774*^9}, {
   3.7021136374735413`*^9, 3.702113803034544*^9}, {3.702137870664567*^9, 
   3.7021378797478456`*^9}, {3.7021379131182117`*^9, 3.702137969947918*^9}, {
   3.702138011788618*^9, 3.702138036824884*^9}, {3.702138391500695*^9, 
   3.702138628650915*^9}, {3.7021386690956917`*^9, 3.702138879024747*^9}, {
   3.7021389294878387`*^9, 3.7021390299103203`*^9}, {3.70213910549321*^9, 
   3.702139149045487*^9}, {3.70213918139672*^9, 3.70213930764778*^9}, {
   3.7021394120900173`*^9, 3.702139435516045*^9}, {3.702139532935801*^9, 
   3.7021395505561523`*^9}, {3.702139614332779*^9, 3.702139777897431*^9}, {
   3.7021398399429502`*^9, 3.702139847896413*^9}, {3.702139915552758*^9, 
   3.702139934359301*^9}, 3.702139972411467*^9, {3.70214002167391*^9, 
   3.702140110076985*^9}, {3.702193459663146*^9, 3.702193461428006*^9}, {
   3.702193496894397*^9, 3.702193511055627*^9}, {3.70219442395549*^9, 
   3.702194431650525*^9}, {3.7021970166779633`*^9, 3.702197031141884*^9}, {
   3.702288260538046*^9, 3.702288266516039*^9}, {3.702288297946855*^9, 
   3.702288299507908*^9}, {3.702288349699276*^9, 3.702288385493555*^9}, {
   3.702288424736868*^9, 3.702288449250413*^9}, {3.702288487942733*^9, 
   3.702288551587109*^9}, {3.702288607593849*^9, 3.702288628922739*^9}, {
   3.7022886777041063`*^9, 3.702288677821064*^9}, {3.702288713890061*^9, 
   3.702288723503199*^9}, {3.702288771060773*^9, 3.702288904048061*^9}, {
   3.702288936671032*^9, 3.702289357257525*^9}, {3.702289388278061*^9, 
   3.702289509488908*^9}, {3.702289573479597*^9, 3.702289938866856*^9}, {
   3.702290007763425*^9, 3.7022902281463137`*^9}, 3.70229028926171*^9, {
   3.70279025426532*^9, 3.702790357896372*^9}, {3.702790405851132*^9, 
   3.702790418270297*^9}, {3.702790468811611*^9, 3.7027905627567472`*^9}, {
   3.702790600181937*^9, 3.702790808161413*^9}, {3.702790850623967*^9, 
   3.702790902899342*^9}, {3.702790956707797*^9, 3.702791022902136*^9}, {
   3.702791065106653*^9, 3.702791221140745*^9}, {3.70279126008911*^9, 
   3.702791264382482*^9}, {3.7027961050238333`*^9, 3.7027961054215107`*^9}, {
   3.702796178283106*^9, 3.702796186251295*^9}, {3.702796232877864*^9, 
   3.702796297462254*^9}, {3.702796328614318*^9, 3.702796469291073*^9}, {
   3.702796667482897*^9, 3.702796861509232*^9}, {3.702796905957573*^9, 
   3.702796988480885*^9}, {3.702797027353109*^9, 3.7027970677086897`*^9}, {
   3.702797108084144*^9, 3.7027971282463284`*^9}, {3.7027971622590513`*^9, 
   3.702797170891671*^9}, {3.702797232943488*^9, 3.702797297995699*^9}, {
   3.702797348276515*^9, 3.702797367232204*^9}, {3.7027973998662863`*^9, 
   3.702797410850752*^9}, {3.702797460736719*^9, 3.70279760380015*^9}, {
   3.7027976385484753`*^9, 3.702797638721504*^9}, {3.702797675396394*^9, 
   3.7027976759760857`*^9}},
 ExpressionUUID -> "6b846ce5-7a8f-434b-bcbe-329d8d2f49ef"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 2.2}, {0.19999999999999996`, 
          1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], 
      InsetBox["", {0.19999999999999996`, 1.9500000000000002`}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 1.2}, {1.7000000000000002`, 1.7}}]}},
       
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], 
      InsetBox["", {1.7000000000000002`, 1.45}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.2, 0.7}, {1.7000000000000002`, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"4\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.4500000000000002`, 0.7}], 
       ImageScaled[{0, 1.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, -0.3}, {0.19999999999999996`, 
          0.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], 
      InsetBox["", {0.19999999999999996`, -0.04999999999999999}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.7}, {1.7000000000000002`, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$5"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(3\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.8750000000000001, 1.7}], 
       ImageScaled[{0, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.7}, {0.19999999999999996`, 
          1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$6"], 
      InsetBox["", {0.19999999999999996`, 1.45}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 1.7}, {1.7000000000000002`, 2.2}}]}},
       
       "DynamicName",
       BoxID -> "EdgeLabelID$7"], 
      InsetBox["", {1.7000000000000002`, 1.9500000000000002`}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.2, 1.2}, {1.7000000000000002`, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$8"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"3\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.4500000000000002`, 1.2}], 
       ImageScaled[{0, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.2}, {1.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$9"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(6\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.2, 0.8999999999999999}], 
       ImageScaled[{-0.5, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.7}, {1.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$10"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(5\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.9249999999999999, 0.7}], 
       ImageScaled[{0, 1.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 0.7}, {0.7, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$11"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(8\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.7, 0.8999999999999999}], 
       ImageScaled[{1.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.7, 1.2}, {1.2, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$12"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(7\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.9249999999999999, 1.2}], 
       ImageScaled[{0, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.2}, {0.7, 1.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$13"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"2\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.44999999999999996`, 1.2}], 
       ImageScaled[{0, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 1.2}, {0.19999999999999996`, 
          0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$14"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(4\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {0.19999999999999996`, 0.8999999999999999}], 
       ImageScaled[{1.3, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 0.7}, {0.7, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$15"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"1\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.44999999999999996`, 0.7}], 
       ImageScaled[{0, 1.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 0.2}, {0.19999999999999996`, 
          0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$16"], 
      InsetBox["", {0.19999999999999996`, 0.44999999999999996`}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{0.19999999999999996`, 0.2}, {1.7000000000000002`, 0.2}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$17"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(1\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.8750000000000001, 0.2}], 
       ImageScaled[{0, 1.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 0.7}, {1.7000000000000002`, 1.2}}]}},
       
       "DynamicName",
       BoxID -> "EdgeLabelID$18"], InsetBox[
       StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(2\\)]\\)\"\>",
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {1.7000000000000002`, 0.8999999999999999}], 
       ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 0.7}, {1.7000000000000002`, 0.2}}]}},
       
       "DynamicName",
       BoxID -> "EdgeLabelID$19"], 
      InsetBox["", {1.7000000000000002`, 0.44999999999999996`}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], 
         ArrowBox[{{1.7000000000000002`, 0.2}, {1.7000000000000002`, -0.3}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$20"], 
      InsetBox["", {1.7000000000000002`, -0.04999999999999999}, ImageScaled[{0.5, 0.5}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.19999999999999996`, 2.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.0729999999999999, 2.129497232546671},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$2"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.19999999999999996`, -0.3}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.0729999999999999, -0.22939165634221803`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.19999999999999996`, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 0.2}, Automatic, 
       {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$12"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7000000000000002`, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$13"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.7000000000000002`, 2.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$14"], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.8270000000000006`, 2.129497232546671},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$14"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 0.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$15"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.7000000000000002`, -0.3}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$16"], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.8270000000000006`, -0.22939165634221803`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$16"]}}],
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{{3.702289008445776*^9, 3.702289043943283*^9}, {
   3.702289094243763*^9, 3.702289310107458*^9}, {3.7022893419101686`*^9, 
   3.7022893580666437`*^9}, {3.702289395883993*^9, 3.702289509864523*^9}, {
   3.702289580918256*^9, 3.702289593106986*^9}, {3.7022896270734863`*^9, 
   3.7022896364402113`*^9}, {3.702289667744954*^9, 3.7022897555652437`*^9}, 
   3.702289809126436*^9, {3.70228985054182*^9, 3.702289861489303*^9}, {
   3.70228992280184*^9, 3.702289939335721*^9}, {3.7022900558168364`*^9, 
   3.702290097827379*^9}, 3.702290213147451*^9, 3.702290290242543*^9, 
   3.7022988201501904`*^9, 3.7023722957823544`*^9, 3.702790364095008*^9, {
   3.702790406997203*^9, 3.702790419417387*^9}, {3.702790476372443*^9, 
   3.702790493475683*^9}, {3.7027905242733107`*^9, 3.7027905641115007`*^9}, {
   3.702790601320094*^9, 3.702790609569579*^9}, 3.702790650200101*^9, {
   3.7027906825343943`*^9, 3.702790710166668*^9}, {3.702790749991015*^9, 
   3.702790777327744*^9}, 3.7027908114328833`*^9, {3.7027908527874327`*^9, 
   3.70279089853563*^9}, {3.702790957861229*^9, 3.702790969814437*^9}, {
   3.702791005533461*^9, 3.7027910235076847`*^9}, {3.702791080690765*^9, 
   3.702791121467475*^9}, {3.702791164452683*^9, 3.702791275960485*^9}, 
   3.702796107334223*^9, 3.702796187736123*^9, 3.7027962450398083`*^9, {
   3.702796278023204*^9, 3.702796299502371*^9}, {3.702796368173818*^9, 
   3.702796392515184*^9}, {3.702796426260851*^9, 3.7027964699677763`*^9}, {
   3.702796724593214*^9, 3.702796752718958*^9}, 3.702796801707181*^9, {
   3.702796935407473*^9, 3.7027969898902063`*^9}, {3.702797044876133*^9, 
   3.702797068606739*^9}, 3.702797171772184*^9, 3.702797242464086*^9, 
   3.702797299106805*^9, 3.702797368221937*^9, 3.70279741204436*^9, 
   3.702797474804908*^9, {3.702797505019434*^9, 3.702797604717237*^9}, 
   3.702797639589926*^9, 3.702797676771229*^9, 3.702797718742231*^9, 
   3.702807201610177*^9},
 ExpressionUUID -> "b6d6fb83-16c4-4e72-9362-b6ca7b79859f"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.2022165160131982, 2.1272279284312456`}, {0.2022165160131982,
        1.7683390395423568`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{1.7022165160131986`, 1.2683390395423568`}, {
       1.7022165160131986`, 1.6272279284312456`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{1.272772071568754, 0.6977834839868012}, {1.6316609604576433`, 
       0.6977834839868012}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.20221651601319823`, -0.2316609604576434}, {
       0.20221651601319823`, 0.12722792843124564`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
      LineBox[{{0.27277207156875377`, 1.6977834839868013`}, {
       1.631660960457643, 1.6977834839868013`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.20221651601319823`, 1.6272279284312456`}, {
       0.20221651601319823`, 1.2683390395423568`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{1.7022165160131983`, 1.7683390395423566`}, {
       1.7022165160131983`, 2.127227928431246}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{1.272772071568754, 1.1977834839868011`}, {1.6316609604576433`,
        1.1977834839868011`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{1.2022165160131983`, 1.1272279284312456`}, {
       1.2022165160131983`, 0.7683390395423567}}]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        LineBox[{{0.7727720715687537, 0.6977834839868012}, {1.131660960457643,
          0.6977834839868012}}]},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox[
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(0\\)]\\)\"\>", 
         " ", 
         SubscriptBox[
          OverscriptBox["\<\"\[Lambda]\"\>", "~"], "\<\"0\"\>"]}],
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {0.8804387382354205, 0.6977834839868012}], 
       ImageScaled[{0, 1.5}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.7022165160131982, 0.7683390395423568}, {0.7022165160131983, 
       1.1272279284312459`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.7727720715687537, 1.1977834839868011`}, {
       1.1316609604576426`, 1.1977834839868011`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.27277207156875377`, 1.1977834839868011`}, {
       0.6316609604576426, 1.1977834839868011`}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
      LineBox[{{0.20221651601319823`, 1.1272279284312456`}, {
       0.20221651601319823`, 0.7683390395423567}}]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{0.27277207156875377`, 0.6977834839868012}, {
       0.6316609604576425, 0.6977834839868012}}]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        LineBox[{{0.20221651601319823`, 0.26833903954235705`}, {
         0.20221651601319823`, 0.6272279284312456}}]},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"1\"\>", "^"],
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {0.20221651601319823`, 0.3760057062090236}], 
       ImageScaled[{2.3, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        LineBox[{{0.27277207156875377`, 0.19778348398680137`}, {
         1.631660960457643, 0.19778348398680137`}}]},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox[
        RowBox[{"\<\"\[Alpha] \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\
\\)\"\>", " ", 
         SubscriptBox[
          OverscriptBox["\<\"\[Lambda]\"\>", "~"], "\<\"4\"\>"]}],
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {0.8163276271243094, 0.19778348398680137`}], 
       ImageScaled[{0, 1.5}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
      LineBox[{{1.7022165160131983`, 0.7683390395423567}, {
       1.7022165160131983`, 1.1272279284312456`}}]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        LineBox[{{1.7022165160131983`, 0.6272279284312456}, {
         1.7022165160131983`, 0.26833903954235705`}}]},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"4\"\>", "^"],
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {1.7022165160131983`, 0.3760057062090236}], 
       ImageScaled[{-1.6, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      LineBox[{{1.7022165160131986`, 0.12722792843124564`}, {
       1.7022165160131986`, -0.23166096045764342`}}]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.19999999999999996`, 2.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.07521651601319823, 2.127227928431246},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$2"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.19999999999999996`, -0.3}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.07521651601319823, -0.2316609604576434},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 1.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.7, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.7, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 1.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {0.19999999999999996`, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.19999999999999996`, 0.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$12"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.7000000000000002`, 0.7}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$13"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.7000000000000002`, 2.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$14"], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {1.8292165160131983`, 2.127227928431246},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$14"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.7000000000000002`, 0.2}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
      "DynamicName",
      BoxID -> "VertexID$15"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.7000000000000002`, -0.3}, Automatic, {0.14111111111111113`, 0.14111111111111113`}],
        "DynamicName",
        BoxID -> "VertexID$16"], InsetBox[
        StyleBox["\<\"4\"\>",
         StripOnInput->False,
         FontSize->16], {1.8292165160131983`, -0.2316609604576434},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$16"]}}],
  FrameTicks->None,
  ImageSize->212.5984251968504]], "Output",
 CellChangeTimes->{{3.702289008445776*^9, 3.702289043943283*^9}, {
   3.702289094243763*^9, 3.702289310107458*^9}, {3.7022893419101686`*^9, 
   3.7022893580666437`*^9}, {3.702289395883993*^9, 3.702289509864523*^9}, {
   3.702289580918256*^9, 3.702289593106986*^9}, {3.7022896270734863`*^9, 
   3.7022896364402113`*^9}, {3.702289667744954*^9, 3.7022897555652437`*^9}, 
   3.702289809126436*^9, {3.70228985054182*^9, 3.702289861489303*^9}, {
   3.70228992280184*^9, 3.702289939335721*^9}, {3.7022900558168364`*^9, 
   3.702290097827379*^9}, 3.702290213147451*^9, 3.702290290242543*^9, 
   3.7022988201501904`*^9, 3.7023722957823544`*^9, 3.702790364095008*^9, {
   3.702790406997203*^9, 3.702790419417387*^9}, {3.702790476372443*^9, 
   3.702790493475683*^9}, {3.7027905242733107`*^9, 3.7027905641115007`*^9}, {
   3.702790601320094*^9, 3.702790609569579*^9}, 3.702790650200101*^9, {
   3.7027906825343943`*^9, 3.702790710166668*^9}, {3.702790749991015*^9, 
   3.702790777327744*^9}, 3.7027908114328833`*^9, {3.7027908527874327`*^9, 
   3.70279089853563*^9}, {3.702790957861229*^9, 3.702790969814437*^9}, {
   3.702791005533461*^9, 3.7027910235076847`*^9}, {3.702791080690765*^9, 
   3.702791121467475*^9}, {3.702791164452683*^9, 3.702791275960485*^9}, 
   3.702796107334223*^9, 3.702796187736123*^9, 3.7027962450398083`*^9, {
   3.702796278023204*^9, 3.702796299502371*^9}, {3.702796368173818*^9, 
   3.702796392515184*^9}, {3.702796426260851*^9, 3.7027964699677763`*^9}, {
   3.702796724593214*^9, 3.702796752718958*^9}, 3.702796801707181*^9, {
   3.702796935407473*^9, 3.7027969898902063`*^9}, {3.702797044876133*^9, 
   3.702797068606739*^9}, 3.702797171772184*^9, 3.702797242464086*^9, 
   3.702797299106805*^9, 3.702797368221937*^9, 3.70279741204436*^9, 
   3.702797474804908*^9, {3.702797505019434*^9, 3.702797604717237*^9}, 
   3.702797639589926*^9, 3.702797676771229*^9, 3.702797718742231*^9, 
   3.702807202303225*^9},
 ExpressionUUID -> "229386dc-7fd7-4f12-a2cf-e807a7f907f5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Postnikov", "Subsection",
 CellChangeTimes->{{3.702807220119849*^9, 3.70280722382375*^9}},
 ExpressionUUID -> "bb0fdaed-d25c-4136-bd23-0fcf9490cb24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "4.2"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2.8"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "2.8"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2.8", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.8", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4.2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4.2", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "5"}], "}"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "4.2"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"1\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.8", ",", "2.8"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "2"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)+1\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0.9"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"k\",
FontSlant->\"Italic\"]\)+2\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"2.8", ",", "0.9"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"-\",
FontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"1\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4.2", ",", "0.9"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "0.9"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[VerticalEllipsis]\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "26"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "3.5"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Ellipsis]\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "26"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3.5", ",", "1."}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "}"}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<postnikov.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.702807231174614*^9, 3.702807277692617*^9}, {
  3.702807346555414*^9, 3.7028074782845297`*^9}, {3.702807530941353*^9, 
  3.702807728641575*^9}, {3.702807777010704*^9, 3.702807787613641*^9}, {
  3.7028078329194717`*^9, 3.7028080429125843`*^9}, {3.7028118551103373`*^9, 
  3.702811861486381*^9}, {3.702811914659902*^9, 3.702811918512723*^9}, {
  3.7028121189609423`*^9, 3.7028121228010197`*^9}},
 ExpressionUUID -> "a80879d8-b890-4f36-81cb-7f6c5aa5e396"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{1, 5}, {5, 5}}], LineBox[{{1, 4.2}, {5, 4.2}}], 
   LineBox[{{1, 2.8}, {5, 2.8}}], LineBox[{{1, 2}, {5, 2}}], 
   LineBox[{{2, 1}, {2, 5}}], LineBox[{{2.8, 1}, {2.8, 5}}], 
   LineBox[{{4.2, 1}, {4.2, 5}}], LineBox[{{5, 1}, {5, 5}}], InsetBox[
    StyleBox["\<\"1\"\>",
     StripOnInput->False,
     FontSize->16], {0.9, 5}], InsetBox[
    StyleBox["\<\"2\"\>",
     StripOnInput->False,
     FontSize->16], {0.9, 4.2}], InsetBox[
    StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\"1\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\>",
     StripOnInput->False,
     FontSize->16], {0.8, 2.8}], InsetBox[
    StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\
\\)\"\>",
     StripOnInput->False,
     FontSize->16], {0.9, 2}], InsetBox[
    StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\
\\)+1\"\>",
     StripOnInput->False,
     FontSize->16], {2, 0.9}], InsetBox[
    StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"k\\\",\\nFontSlant->\\\"Italic\\\"]\
\\)+2\"\>",
     StripOnInput->False,
     FontSize->16], {2.8, 0.9}], InsetBox[
    StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\
\\)\\!\\(\\*\\nStyleBox[\\\"-\\\",\\nFontSlant->\\\"Italic\\\"]\\)\\!\\(\\*\\\
nStyleBox[\\\"1\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\>",
     StripOnInput->False,
     FontSize->16], {4.2, 0.9}], InsetBox[
    StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\
\\)\"\>",
     StripOnInput->False,
     FontSize->16], {5, 0.9}], InsetBox[
    StyleBox["\<\"\[VerticalEllipsis]\"\>",
     StripOnInput->False,
     FontSize->26], {0.9, 3.5}], InsetBox[
    StyleBox["\<\"\[Ellipsis]\"\>",
     StripOnInput->False,
     FontSize->26], {3.5, 1.}]},
  ImageSize->{349.33333333333354`, Automatic}]], "Output",
 CellChangeTimes->{{3.70280738563848*^9, 3.702807390699441*^9}, {
   3.702807428695784*^9, 3.702807479044961*^9}, {3.702807549019161*^9, 
   3.702807610951148*^9}, {3.702807674475617*^9, 3.702807703324106*^9}, {
   3.702807783629698*^9, 3.7028077880083942`*^9}, {3.7028078549127493`*^9, 
   3.7028079145966377`*^9}, {3.702807991470186*^9, 3.70280804356253*^9}, 
   3.702810111596429*^9, 3.702811747379272*^9, {3.7028118556283407`*^9, 
   3.702811862083481*^9}, {3.702811915388336*^9, 3.702811918794684*^9}, {
   3.702812099818433*^9, 3.7028121238236923`*^9}, 3.703569730937381*^9, 
   3.7041027902247972`*^9},
 ExpressionUUID -> "7725856d-bd5f-4b59-9b93-6717afab086c"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikov.pdf\"\>"], "Output",
 CellChangeTimes->{{3.70280738563848*^9, 3.702807390699441*^9}, {
   3.702807428695784*^9, 3.702807479044961*^9}, {3.702807549019161*^9, 
   3.702807610951148*^9}, {3.702807674475617*^9, 3.702807703324106*^9}, {
   3.702807783629698*^9, 3.7028077880083942`*^9}, {3.7028078549127493`*^9, 
   3.7028079145966377`*^9}, {3.702807991470186*^9, 3.70280804356253*^9}, 
   3.702810111596429*^9, 3.702811747379272*^9, {3.7028118556283407`*^9, 
   3.702811862083481*^9}, {3.702811915388336*^9, 3.702811918794684*^9}, {
   3.702812099818433*^9, 3.7028121238236923`*^9}, 3.703569730937381*^9, 
   3.7041027920592675`*^9},
 ExpressionUUID -> "54e869aa-4876-4f43-99dd-363d05978ade"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"2", "cm"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<postnikovblack.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"4", "cm"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<postnikovT.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graphics", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "}"}], "]"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", 
      RowBox[{"4", "cm"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<postnikov+.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.702808090613821*^9, 3.702808245701083*^9}, {
  3.702809361557617*^9, 3.7028093651429787`*^9}, {3.7028121443121233`*^9, 
  3.702812156637493*^9}, {3.7041027589615364`*^9, 3.7041027611167393`*^9}},
 ExpressionUUID -> "d348defd-4786-49d0-be79-c7509dc1f4b8"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{1, 1}, {1, 3}}], LineBox[{{0, 2}, {1, 2}}]},
  ImageSize->56.69291338582677]], "Output",
 CellChangeTimes->{{3.7028081420063*^9, 3.702808241692226*^9}, 
   3.702809365415841*^9, 3.702810111664631*^9, 3.7028117475161657`*^9, 
   3.7028121579706078`*^9, 3.7035697326534863`*^9, 3.7041027921282835`*^9},
 ExpressionUUID -> "c787c5eb-e91d-444d-8e68-b51e02ca40b3"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikovblack.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7028081420063*^9, 3.702808241692226*^9}, 
   3.702809365415841*^9, 3.702810111664631*^9, 3.7028117475161657`*^9, 
   3.7028121579706078`*^9, 3.7035697326534863`*^9, 3.704102792275426*^9},
 ExpressionUUID -> "541b0899-5294-43db-b8ff-1f07b87c1142"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{1, 1}, {3, 1}}], LineBox[{{2, 0}, {2, 1}}]},
  ImageSize->113.38582677165354`]], "Output",
 CellChangeTimes->{{3.7028081420063*^9, 3.702808241692226*^9}, 
   3.702809365415841*^9, 3.702810111664631*^9, 3.7028117475161657`*^9, 
   3.7028121579706078`*^9, 3.7035697326534863`*^9, 3.7041027922945733`*^9},
 ExpressionUUID -> "d3c3f6c0-8d39-4325-9190-923ff7ab677d"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikovT.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7028081420063*^9, 3.702808241692226*^9}, 
   3.702809365415841*^9, 3.702810111664631*^9, 3.7028117475161657`*^9, 
   3.7028121579706078`*^9, 3.7035697326534863`*^9, 3.704102792428667*^9},
 ExpressionUUID -> "1fa21117-c5df-4099-be7c-932eff965181"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{1, 1}, {3, 1}}], LineBox[{{2, 0}, {2, 2}}]},
  ImageSize->113.38582677165354`]], "Output",
 CellChangeTimes->{{3.7028081420063*^9, 3.702808241692226*^9}, 
   3.702809365415841*^9, 3.702810111664631*^9, 3.7028117475161657`*^9, 
   3.7028121579706078`*^9, 3.7035697326534863`*^9, 3.704102792428667*^9},
 ExpressionUUID -> "50b3d155-cce1-4adc-8cc5-30de9540696a"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikov+.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7028081420063*^9, 3.702808241692226*^9}, 
   3.702809365415841*^9, 3.702810111664631*^9, 3.7028117475161657`*^9, 
   3.7028121579706078`*^9, 3.7035697326534863`*^9, 3.704102792597946*^9},
 ExpressionUUID -> "6d47db6b-8cf5-4233-b615-7a02608e3349"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"2", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graph", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Range", "[", "4", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "1"}], ",", 
       RowBox[{"2", "\[Rule]", "4"}], ",", " ", 
       RowBox[{"3", "\[Rule]", " ", "4"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"VertexShape", "\[Rule]", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Rule]", " ", "#1"}], "&"}], ",", "\[IndentingNewLine]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", "blackvertex"}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"VertexSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scaled\>\"", ",", 
        RowBox[{"scalefunc", "[", 
         RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeShapeFunction", "\[Rule]", "\"\<Line\>\""}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]",
     "]"}], ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<postnikovblackosd.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"4", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "5", "th", " ", "vertex", " ", "is", " ", "a", " ", "hack", " ", "to", " ",
     "keep", " ", "from", " ", "cutting", " ", "vertex", " ", "when", " ", 
    "exporting"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1.3"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graph", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Range", "[", "5", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "4"}], ",", 
       RowBox[{"4", "\[Rule]", "2"}], ",", " ", 
       RowBox[{"4", "\[Rule]", " ", "3"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexShape", "\[Rule]", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
       "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"VertexSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scaled\>\"", ",", 
        RowBox[{"scalefunc", "[", 
         RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeShapeFunction", "\[Rule]", "\"\<Line\>\""}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]",
     "]"}], ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<postnikovTosd.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7028093239087553`*^9, 3.702809353894208*^9}, {
   3.702809404147373*^9, 3.702809491163848*^9}, {3.702809522494018*^9, 
   3.702809530682375*^9}, {3.702809567564271*^9, 3.702809568493328*^9}, {
   3.702809601100415*^9, 3.7028096023874702`*^9}, {3.702809955623415*^9, 
   3.7028099743022118`*^9}, {3.702810017098942*^9, 3.702810017329959*^9}, 
   3.702812293823535*^9, {3.702812432197392*^9, 3.702812457151648*^9}, {
   3.70281302329648*^9, 3.702813093567281*^9}, {3.7041027682524166`*^9, 
   3.7041027689528565`*^9}},
 ExpressionUUID -> "aae41f3c-1b05-42e1-8794-62d99f43a8f3"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
    LineBox[{{1., 3.}, {1., 2.}}], LineBox[{{0., 2.}, {1., 2.}}], 
    LineBox[{{1., 2.}, {1., 1.}}]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
     GraphicsBox[{}], {1., 1.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[{}], {1., 3.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[{}], {0., 2.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[DiskBox[{0, 0}]], {1., 2.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->56.69291338582677,
  Method->{"ShrinkWrap" -> True}]], "Output",
 CellChangeTimes->{{3.7028093387732267`*^9, 3.702809372207512*^9}, 
   3.702809494790593*^9, 3.702809525845701*^9, {3.7028099612575274`*^9, 
   3.702809982212551*^9}, 3.7028100194975967`*^9, 3.702810111772398*^9, 
   3.702811747663746*^9, 3.702812294667728*^9, {3.702812436539825*^9, 
   3.702812457484598*^9}, {3.702813048981045*^9, 3.7028130598305187`*^9}, 
   3.703569733611895*^9, 3.7041027929143653`*^9},
 ExpressionUUID -> "8674dc37-3c33-48da-b0fe-c80c0c7b8770"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikovblackosd.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7028093387732267`*^9, 3.702809372207512*^9}, 
   3.702809494790593*^9, 3.702809525845701*^9, {3.7028099612575274`*^9, 
   3.702809982212551*^9}, 3.7028100194975967`*^9, 3.702810111772398*^9, 
   3.702811747663746*^9, 3.702812294667728*^9, {3.702812436539825*^9, 
   3.702812457484598*^9}, {3.702813048981045*^9, 3.7028130598305187`*^9}, 
   3.703569733611895*^9, 3.704102793161785*^9},
 ExpressionUUID -> "655c5da2-37b7-4066-8d9c-a683817914c5"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
    LineBox[{{1., 1.}, {2., 1.}}], LineBox[{{2., 1.}, {3., 1.}}], 
    LineBox[{{2., 1.}, {2., 0.}}]}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
     GraphicsBox[{}], {1., 1.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[{}], {3., 1.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[{}], {2., 0.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[
      {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
       DiskBox[{0, 0}]}], {2., 1.}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}], InsetBox[
     GraphicsBox[{}], {2., 1.3}, 
     Automatic, {0.3527777777777778, 0.3527777777777778}]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->113.38582677165354`,
  Method->{"ShrinkWrap" -> True}]], "Output",
 CellChangeTimes->{{3.7028093387732267`*^9, 3.702809372207512*^9}, 
   3.702809494790593*^9, 3.702809525845701*^9, {3.7028099612575274`*^9, 
   3.702809982212551*^9}, 3.7028100194975967`*^9, 3.702810111772398*^9, 
   3.702811747663746*^9, 3.702812294667728*^9, {3.702812436539825*^9, 
   3.702812457484598*^9}, {3.702813048981045*^9, 3.7028130598305187`*^9}, 
   3.703569733611895*^9, 3.7041027931774125`*^9},
 ExpressionUUID -> "ee19cb4a-e38d-45b8-976e-b15afbce9a40"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikovTosd.pdf\"\>"], "Output",
 CellChangeTimes->{{3.7028093387732267`*^9, 3.702809372207512*^9}, 
   3.702809494790593*^9, 3.702809525845701*^9, {3.7028099612575274`*^9, 
   3.702809982212551*^9}, 3.7028100194975967`*^9, 3.702810111772398*^9, 
   3.702811747663746*^9, 3.702812294667728*^9, {3.702812436539825*^9, 
   3.702812457484598*^9}, {3.702813048981045*^9, 3.7028130598305187`*^9}, 
   3.703569733611895*^9, 3.7041027933305264`*^9},
 ExpressionUUID -> "a98b28d9-f139-4056-bdf7-76132175e759"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"4", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.5", ",", "1.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5", ",", "1.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5", ",", "2.5"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graph", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Range", "[", "6", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "4"}], ",", 
       RowBox[{"4", "\[Rule]", "2"}], ",", " ", 
       RowBox[{"4", "\[Rule]", " ", "3"}], ",", " ", 
       RowBox[{"5", "\[Rule]", " ", "1"}], ",", " ", 
       RowBox[{"6", "\[Rule]", " ", "1"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexShape", "\[Rule]", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"blackvertex", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}], ",", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
       "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"VertexSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<Scaled\>\"", ",", 
        RowBox[{"scalefunc", "[", 
         RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]",
     "]"}], ",", 
   RowBox[{"Method", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<postnikov+osd.pdf\>\"", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.702809606021283*^9, 3.7028096061928787`*^9}, {
   3.7028096616719646`*^9, 3.7028096633805933`*^9}, {3.70280971499975*^9, 
   3.702809799954254*^9}, {3.702809831113903*^9, 3.702809842665164*^9}, {
   3.702809904078271*^9, 3.702809918435739*^9}, {3.702810005372246*^9, 
   3.7028100127338343`*^9}, {3.702810054317007*^9, 3.702810096503137*^9}, {
   3.702812461549141*^9, 3.702812465529428*^9}, 3.703821855200117*^9},
 ExpressionUUID -> "6c878745-9c2e-4ee2-9177-072c071d818d"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
    {Arrowheads[{{0, 0}}], ArrowBox[{{1.5, 1.5}, {2., 1.}}]}, 
    {Arrowheads[{{0, 0}}], ArrowBox[{{2., 1.}, {3., 1.}}]}, 
    {Arrowheads[{{0, 0}}], ArrowBox[{{2., 1.}, {2., 0.}}]}, 
    {Arrowheads[{{0, 0}}], ArrowBox[{{0.5, 1.5}, {1.5, 1.5}}]}, 
    {Arrowheads[{{0, 0}}], ArrowBox[{{1.5, 2.5}, {1.5, 1.5}}]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
     GraphicsBox[DiskBox[{0, 0}]], {1.5, 1.5}, 
     Automatic, {0.44097222222222215`, 0.44097222222222215`}], InsetBox[
     GraphicsBox[{}], {3., 1.}, 
     Automatic, {0.44097222222222215`, 0.44097222222222215`}], InsetBox[
     GraphicsBox[{}], {2., 0.}, 
     Automatic, {0.44097222222222215`, 0.44097222222222215`}], InsetBox[
     GraphicsBox[
      {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
       DiskBox[{0, 0}]}], {2., 1.}, 
     Automatic, {0.44097222222222215`, 0.44097222222222215`}], InsetBox[
     GraphicsBox[{}], {0.5, 1.5}, 
     Automatic, {0.44097222222222215`, 0.44097222222222215`}], InsetBox[
     GraphicsBox[{}], {1.5, 2.5}, 
     Automatic, {0.44097222222222215`, 0.44097222222222215`}]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->113.38582677165354`,
  Method->{"ShrinkWrap" -> True}]], "Output",
 CellChangeTimes->{
  3.702809613122923*^9, 3.7028096637482767`*^9, {3.7028097173285437`*^9, 
   3.7028097441438093`*^9}, {3.702809787029269*^9, 3.702809800418379*^9}, {
   3.702809832722968*^9, 3.7028098436955843`*^9}, {3.7028099108931*^9, 
   3.702809918919561*^9}, {3.7028100059341507`*^9, 3.7028100130329237`*^9}, {
   3.702810062843779*^9, 3.702810079213147*^9}, 3.702810112040112*^9, 
   3.702811747935934*^9, 3.7028124661451902`*^9, 3.703569734823126*^9, 
   3.704102793399539*^9},
 ExpressionUUID -> "6b6c7f21-c0bd-4c1a-bcf7-a36d138e5eae"],

Cell[BoxData["\<\"C:\\\\Users\\\\Arthur\\\\Dropbox\\\\ambi2osd\\\\Figures\\\\\
postnikov+osd.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.702809613122923*^9, 3.7028096637482767`*^9, {3.7028097173285437`*^9, 
   3.7028097441438093`*^9}, {3.702809787029269*^9, 3.702809800418379*^9}, {
   3.702809832722968*^9, 3.7028098436955843`*^9}, {3.7028099108931*^9, 
   3.702809918919561*^9}, {3.7028100059341507`*^9, 3.7028100130329237`*^9}, {
   3.702810062843779*^9, 3.702810079213147*^9}, 3.702810112040112*^9, 
   3.702811747935934*^9, 3.7028124661451902`*^9, 3.703569734823126*^9, 
   3.7041027935623207`*^9},
 ExpressionUUID -> "af5aacac-1379-497c-ab7b-7a8aec55bf2c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Postnikov 6pt nmhv top cell", "Subsection",
 CellChangeTimes->{{3.702815673319339*^9, 3.7028156826383533`*^9}},
 ExpressionUUID -> "743b05f2-cca8-4dfe-ac58-04b7def71103"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"8", "cm"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.75", ",", "3.25"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.25", ",", " ", "2.75"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{"2.75", ",", "3.25"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3.25", ",", "2.75"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.75", ",", "2.25"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.25", ",", "1.75"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2.75", ",", "2.25"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3.25", ",", "1.75"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"4", ",", "2"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1"}], "}"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", "18", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Rule]", "2"}], ",", 
        RowBox[{"2", "\[Rule]", " ", "3"}], ",", "\[IndentingNewLine]", 
        RowBox[{"4", "\[Rule]", " ", "5"}], ",", 
        RowBox[{"2", "\[Rule]", " ", "5"}], ",", 
        RowBox[{"5", "\[Rule]", " ", "6"}], ",", 
        RowBox[{"6", "\[Rule]", " ", "7"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "3"}], ",", 
        RowBox[{"7", "\[Rule]", " ", "8"}], ",", "\[IndentingNewLine]", 
        RowBox[{"9", "\[Rule]", " ", "10"}], ",", 
        RowBox[{"10", "\[Rule]", " ", "6"}], ",", " ", 
        RowBox[{"10", "\[Rule]", " ", "11"}], ",", " ", 
        RowBox[{"11", "\[Rule]", " ", "12"}], ",", " ", 
        RowBox[{"12", "\[Rule]", " ", "13"}], ",", 
        RowBox[{"12", "\[Rule]", " ", "8"}], ",", 
        RowBox[{"14", "\[Rule]", " ", "3"}], ",", 
        RowBox[{"14", "\[Rule]", " ", "8"}], ",", 
        RowBox[{"14", "\[Rule]", " ", "15"}], ",", 
        RowBox[{"15", "\[Rule]", " ", "13"}], ",", 
        RowBox[{"18", "\[Rule]", " ", "15"}], ",", 
        RowBox[{"17", "\[Rule]", " ", "13"}], ",", " ", 
        RowBox[{"16", "\[Rule]", " ", "11"}]}], "\[IndentingNewLine]", "}"}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "whitevertex",
            ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "whitevertex",
            ",", "blackvertex", ",", "whitevertex", ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "whitevertex",
            ",", "blackvertex", ",", "whitevertex", ",", "blackvertex", ",", 
           "blackvertex", ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}], ",", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
        "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "\[DirectedEdge]", "5"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\[Beta]\>\"", ",", "0.7", ",", 
            RowBox[{"{", 
             RowBox[{"1.2", ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"15", "\[DirectedEdge]", "13"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\[Alpha]\>\"", ",", "0.6", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", ".7"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"14", "\[DirectedEdge]", "3"}], "\[Rule]", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\[Gamma]\>\"", ",", "0.5", ",", 
            RowBox[{"{", 
             RowBox[{"0.", ",", "0."}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<postnikovtopcell.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.702815687935667*^9, 3.7028164255184717`*^9}, {
   3.702816479171216*^9, 3.7028166005579863`*^9}, 3.702816656994529*^9},
 ExpressionUUID -> "2bf167ea-066b-4200-ade3-5282897186fb"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1., 4.}, {2., 4.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2., 4.}, {3., 4.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], ArrowBox[{{2., 4.}, {1.75, 3.25}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\[Beta]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.825, 3.475}], ImageScaled[{1.2, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1., 3.}, {1.75, 3.25}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.75, 3.25}, {2.25, 2.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2.25, 2.75}, {2.75, 3.25}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2.75, 3.25}, {3., 4.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2.75, 3.25}, {3.25, 2.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1., 2.}, {1.75, 2.25}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.75, 2.25}, {2.25, 2.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.75, 2.25}, {2.25, 1.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2.25, 1.75}, {2.75, 2.25}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2.75, 2.25}, {3.25, 2.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2.75, 2.25}, {3.25, 1.75}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], ArrowBox[{{4., 3.}, {3., 4.}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox["\<\"\[Gamma]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {3.5, 3.5}], ImageScaled[{0., 0.}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{4., 3.}, {3.25, 2.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{4., 3.}, {4., 2.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], ArrowBox[{{4., 2.}, {3.25, 1.75}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\[Alpha]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {3.55, 1.85}], ImageScaled[{0, 0.7}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{2., 1.}, {2.25, 1.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{3., 1.}, {3.25, 1.75}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{4., 1.}, {4., 2.}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[InsetBox[
       GraphicsBox[{}], {1., 4.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$1"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {2., 4.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$2"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {3., 4.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {1., 3.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$4"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.75, 3.25}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {2.25, 2.75}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {2.75, 3.25}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {3.25, 2.75}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {1., 2.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.75, 2.25}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {2.25, 1.75}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {2.75, 2.25}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$12"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {3.25, 1.75}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$13"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {4., 3.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$14"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {4., 2.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$15"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {2., 1.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$16"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {3., 1.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$17"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {4., 1.}, Automatic, {0.2645833333333333, 0.2645833333333333}],
      "DynamicName",
      BoxID -> "VertexID$18"]}}],
  FrameTicks->None,
  ImageSize->226.77165354330708`,
  Method->{"ShrinkWrap" -> True}]], "Output",
 CellChangeTimes->{
  3.702815790645862*^9, 3.702815865639029*^9, {3.70281590786322*^9, 
   3.702815927160264*^9}, {3.702815998970503*^9, 3.702816061937245*^9}, {
   3.702816093063383*^9, 3.702816118129044*^9}, {3.702816174974258*^9, 
   3.702816250993853*^9}, {3.702816308902383*^9, 3.702816326960415*^9}, {
   3.702816413022388*^9, 3.702816426025268*^9}, {3.702816555745767*^9, 
   3.702816618536221*^9}, 3.702816664468111*^9},
 ExpressionUUID -> "3516fe2a-95a4-40ad-8ae6-e3f1b8e217c7"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/\
postnikovtopcell.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.702815790645862*^9, 3.702815865639029*^9, {3.70281590786322*^9, 
   3.702815927160264*^9}, {3.702815998970503*^9, 3.702816061937245*^9}, {
   3.702816093063383*^9, 3.702816118129044*^9}, {3.702816174974258*^9, 
   3.702816250993853*^9}, {3.702816308902383*^9, 3.702816326960415*^9}, {
   3.702816413022388*^9, 3.702816426025268*^9}, {3.702816555745767*^9, 
   3.702816618536221*^9}, 3.702816664655196*^9},
 ExpressionUUID -> "7e97a59a-d2df-43fc-9730-67280474e8c6"],

Cell[BoxData[
 StyleBox["\<\"A\"\>",
  StripOnInput->False,
  FontFamily->"cmsy10"]], "Output",
 CellChangeTimes->{3.702817050051321*^9},
 ExpressionUUID -> "101a03a3-b845-49a0-9bba-b8605d9913e0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["N=4 MHV recursion", "Subsection",
 CellChangeTimes->{{3.699626209365423*^9, 3.699626217673429*^9}, {
  3.702888466488783*^9, 3.702888469593389*^9}},
 ExpressionUUID -> "9af61515-b22e-4709-b501-bb45c43a9525"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".5"}], ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.3"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "10", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "5"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
      RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
      RowBox[{"5", "\[Rule]", "8"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "9"}]}], "}"}], ",", "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", 
         ",", "whitevertex", ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.02", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", " ", "1.8"}], ",", 
       RowBox[{"5", "\[Rule]", "0.4"}], ",", 
       RowBox[{"6", "\[Rule]", " ", ".4"}], ",", 
       RowBox[{"7", "\[Rule]", " ", ".4"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
          "Dashed"}], "]"}]}], "*)"}], "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"2.2", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.9"}], ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"9", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"8", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<A\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1,2\>\""}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"10", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeLabels", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[Gamma]\>\"", ",", "0.5", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[Beta]\>\"", ",", "0.5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"OverHat", "@", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\""}], ",", "\"\<-1\>\""}], "}"}], "]"}], ",", 
          "0.5", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "@", "\"\<1\>\""}], ",", "0.5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<N=4MHVrecursion.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, 3.702106698443911*^9, {
   3.7028885062955503`*^9, 3.702888536134202*^9}, {3.702888570297348*^9, 
   3.702888673717099*^9}, {3.7028887050344954`*^9, 3.702888735859535*^9}, {
   3.702888776533474*^9, 3.70288880872449*^9}, {3.7028888519303007`*^9, 
   3.702888930841058*^9}, {3.702888977126145*^9, 3.70288935511371*^9}, {
   3.7028893870806093`*^9, 3.702889479712678*^9}, {3.702889560857593*^9, 
   3.702889655601081*^9}, {3.702889713145102*^9, 3.7028897897626143`*^9}, {
   3.7038656008818617`*^9, 3.703865601759479*^9}, 3.704095628271649*^9, {
   3.7041056553734703`*^9, 3.70410570778863*^9}},
 ExpressionUUID -> "1ae1d43d-785d-4609-b204-a74036270ef4"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\[Gamma]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.2, 1.2}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"1\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.7, 0.7}], ImageScaled[{0, 1.2}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\[Beta]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.7, 1.7}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox[
        TemplateBox[{
         OverscriptBox[
          "\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\
", "^"],"\"-1\""},
         "RowDefault"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 1.2}], ImageScaled[{1.5, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {-0.5, 0.7}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {1.2515527950310559`, 0.02579213978314643},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.2876397515527949`, 2.3587735062427733`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.024720496894409943`, 2.3587735062427733`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {0.26701863354037275`, 0.02579213978314643},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, Automatic, {0.19999999999999998`, 0.19999999999999998`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, Automatic, {0.19999999999999998`, 0.19999999999999998`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, Automatic, {0.19999999999999998`, 0.19999999999999998`}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.77], EdgeForm[Thickness[0.02]], DiskBox[{0, 0}]}], {0.2, 0.7},
          Automatic, {0.8999999999999999, 0.8999999999999999}],
        "DynamicName",
        BoxID -> "VertexID$8"], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"A\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)-1,2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.20129366142426808`, 0.6987063385757316},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$8"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.5, 0.7}, Automatic, 
         {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$9"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.5257763975155278, 0.828897729845258},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$9"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.2, 0.3}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$10"], InsetBox[
        StyleBox["\<\"\[DescendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {-0.2257763975155277, 0.27423934475209055`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$10"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9, {3.7028885240435333`*^9, 3.7028885372064466`*^9}, {
   3.702888573980247*^9, 3.7028886081476107`*^9}, {3.70288864277108*^9, 
   3.702888675048265*^9}, {3.702888708204329*^9, 3.702888736327038*^9}, {
   3.702888778449111*^9, 3.7028888093021183`*^9}, {3.7028888539985933`*^9, 
   3.70288893151061*^9}, {3.702889021914402*^9, 3.702889085921507*^9}, {
   3.702889163929716*^9, 3.702889277116743*^9}, {3.702889348813238*^9, 
   3.7028893554810057`*^9}, {3.702889432936612*^9, 3.702889480237823*^9}, {
   3.702889600521002*^9, 3.7028896564341803`*^9}, {3.702889717532536*^9, 
   3.702889790311182*^9}, 3.702896545139061*^9, 3.704105606539277*^9, {
   3.704105657910142*^9, 3.704105708308543*^9}},
 ExpressionUUID -> "d1000068-8d8b-4880-b1ca-6695e6451910"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/N=4MHVrecursion.\
pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9, {3.7028885240435333`*^9, 3.7028885372064466`*^9}, {
   3.702888573980247*^9, 3.7028886081476107`*^9}, {3.70288864277108*^9, 
   3.702888675048265*^9}, {3.702888708204329*^9, 3.702888736327038*^9}, {
   3.702888778449111*^9, 3.7028888093021183`*^9}, {3.7028888539985933`*^9, 
   3.70288893151061*^9}, {3.702889021914402*^9, 3.702889085921507*^9}, {
   3.702889163929716*^9, 3.702889277116743*^9}, {3.702889348813238*^9, 
   3.7028893554810057`*^9}, {3.702889432936612*^9, 3.702889480237823*^9}, {
   3.702889600521002*^9, 3.7028896564341803`*^9}, {3.702889717532536*^9, 
   3.702889790311182*^9}, 3.702896545139061*^9, 3.704105606539277*^9, {
   3.704105657910142*^9, 3.704105708520521*^9}},
 ExpressionUUID -> "d1000068-8d8b-4880-b1ca-6695e6451910"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".5"}], ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.4"}], ",", "0.5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0."}], ",", "0.5"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "12", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "5"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
      RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
      RowBox[{"5", "\[Rule]", "8"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "9"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"8", "\[Rule]", " ", "11"}]}], "*)"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", 
         ",", "whitevertex", ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.02", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", " ", "4"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "1"}], ",", 
       RowBox[{"7", "\[Rule]", " ", "1"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
          "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.9"}], ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"9", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"8", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<M\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1,2\>\""}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"12", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"10", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"11", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", 
             RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"12", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<not \!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "6"}], ",", 
             RowBox[{"-", "4"}]}], "}"}]}], "]"}]}]}], "*)"}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeLabels", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[Gamma]\>\"", ",", "0.7", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[Beta]\>\"", ",", "0.75", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "@", "\"\<1\>\""}], ",", "0.5", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "0"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"5", "\[DirectedEdge]", "8"}], "\[Rule]", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "@", "\"\<\!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\""}], ",", "0.5", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<N=8MHVrecursion.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.702896238065188*^9, 3.70289651910445*^9}, {
   3.702896555275058*^9, 3.702896555455155*^9}, {3.703821927440086*^9, 
   3.70382194761897*^9}, {3.703821994420038*^9, 3.7038220397259293`*^9}, {
   3.703822129644878*^9, 3.703822168053934*^9}, 3.7040956329113293`*^9},
 ExpressionUUID -> "b1088d1f-8cf5-44f0-82f8-0b0430becb58"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox["\<\"\[Gamma]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {1.2, 1.4}], ImageScaled[{-0.2, 0}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"\\!\\(\\*\\nStyleBox[\\\"i\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.7, 0.7}], ImageScaled[{0, 1.2}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox["\<\"\[Beta]\"\>",
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.95, 1.7}], ImageScaled[{0, -0.1}],
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"1\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.2, 1.2}], ImageScaled[{1.5, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{Medium, 0.5}}], ArrowBox[{{0.2, 0.7}, {-0.5, 0.7}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"i\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.2542519908889862`, 0.02307720165759708},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.269717829398303, 2.3560585681172244`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.027419692752340713`, 2.3560585681172244`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.2697178293983035, 0.02307720165759708},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, Automatic, {0.22360679774997894`, 0.22360679774997894`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, Automatic, {0.22360679774997894`, 0.22360679774997894`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, Automatic, {0.22360679774997894`, 0.22360679774997894`}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.77], EdgeForm[Thickness[0.02]], DiskBox[{0, 0}]}], {0.2, 0.7},
          Automatic, {0.8944271909999157, 0.8944271909999157}],
        "DynamicName",
        BoxID -> "VertexID$8"], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"M\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)-1,2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.20270077980069046`, 0.6972992201993091},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$8"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.5, 0.7}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$9"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.5230772016575971, 0.8261827917197087},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$9"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {-0.4, 0.5}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {-0.2, 0.3}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0., 0.5}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$12"], InsetBox[
        StyleBox["\<\"\[DescendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {-0.2808411768128768, 0.2653132265023186},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$12"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.7028962630732603`*^9, 3.702896271009153*^9}, {
   3.702896344315538*^9, 3.7028965194358*^9}, 3.702896556386607*^9, {
   3.703821998148058*^9, 3.703822040341113*^9}, {3.704105606921574*^9, 
   3.704105622548616*^9}},
 ExpressionUUID -> "fe1a0991-eea3-49e1-9207-d635695cf76e"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/N=8MHVrecursion.\
pdf\"\>"], "Output",
 CellChangeTimes->{{3.7028962630732603`*^9, 3.702896271009153*^9}, {
   3.702896344315538*^9, 3.7028965194358*^9}, 3.702896556386607*^9, {
   3.703821998148058*^9, 3.703822040341113*^9}, {3.704105606921574*^9, 
   3.704105622717008*^9}},
 ExpressionUUID -> "fe1a0991-eea3-49e1-9207-d635695cf76e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".5"}], ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.4"}], ",", "0.5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0."}], ",", "0.5"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "12", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "5"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
      RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
      RowBox[{"5", "\[Rule]", "8"}], ",", 
      RowBox[{"8", "\[Rule]", " ", "9"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"8", "\[Rule]", " ", "11"}]}], "*)"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", "whitevertex", ",", "blackvertex", 
         ",", "whitevertex", ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.02", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", " ", "4"}], ",", 
       RowBox[{"5", "\[Rule]", "1"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "1"}], ",", 
       RowBox[{"7", "\[Rule]", " ", "1"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       ",", 
       RowBox[{
        RowBox[{"7", "\[DirectedEdge]", "6"}], "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
          "Dashed"}], "]"}]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"2.2", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.9"}], ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", ".2"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"9", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"8", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<M\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1,2\>\""}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], 
       RowBox[{"(*", 
        RowBox[{",", "\[IndentingNewLine]", 
         RowBox[{"10", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"11", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", 
              RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"12", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<not \!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "6"}], ",", 
              RowBox[{"-", "4"}]}], "}"}]}], "]"}]}]}], "*)"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"12", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5"}], ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeLabels", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"5", "\[DirectedEdge]", "6"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[Gamma]\>\"", ",", "0.5", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"7", "\[DirectedEdge]", "6"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[Beta]\>\"", ",", "0.5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", ".1"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"7", "\[DirectedEdge]", "8"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
           RowBox[{"OverHat", "@", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\""}], ",", "0.5", ",", 
           RowBox[{"{", 
            RowBox[{"1.5", ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"5", "\[DirectedEdge]", "8"}], "\[Rule]", 
         RowBox[{"labelpos", "[", 
          RowBox[{
           RowBox[{"OverHat", "@", "\"\<\!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\""}], ",", "0.5", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.2"}], "}"}]}], "]"}]}]}], "*)"}], 
      "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<N=8MHVrecursionbonus.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7028966440773287`*^9, 3.702896742629456*^9}, {
   3.7038655180132933`*^9, 3.703865586867051*^9}, 3.704095632919176*^9},
 ExpressionUUID -> "6040e606-8426-43bf-a9a4-e48fd00791a8"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Dashing[{Small, Small}], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {-0.5, 0.7}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"i\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.2540970874972888`, 0.023232105049295182`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.2901840440190278`, 2.356213471508923},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.027264789360642944`, 2.356213471508923},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.26956292600660525`, -0.018010130975549377`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 0.7}, Automatic, {0.22360679774997894`, 0.22360679774997894`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 1.7}, Automatic, {0.22360679774997894`, 0.22360679774997894`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 1.7}, Automatic, {0.22360679774997894`, 0.22360679774997894`}],
      "DynamicName",
      BoxID -> "VertexID$7"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.77], EdgeForm[Thickness[0.02]], DiskBox[{0, 0}]}], {0.2, 0.7},
          Automatic, {0.8944271909999157, 0.8944271909999157}],
        "DynamicName",
        BoxID -> "VertexID$8"], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"M\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)-1,2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.20025330621185916`, 0.6997466937881406},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$8"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.5, 0.7}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$9"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.5232321050492954, 0.826337695111407},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$9"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {-0.4, 0.5}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {-0.2, 0.3}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0., 0.5}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$12"], InsetBox[
        StyleBox["\<\"\[DescendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {-0.280996080204575, 0.26546812989401447`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$12"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.702896650246229*^9, 3.7028967432688417`*^9}, 
   3.703865522127346*^9, {3.7038655642306757`*^9, 3.703865587743836*^9}, 
   3.704105607193664*^9},
 ExpressionUUID -> "8dae506f-391d-4bd7-9d06-e9f46eb2a95e"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/N=\
8MHVrecursionbonus.pdf\"\>"], "Output",
 CellChangeTimes->{{3.702896650246229*^9, 3.7028967432688417`*^9}, 
   3.703865522127346*^9, {3.7038655642306757`*^9, 3.703865587743836*^9}, 
   3.7041056073468437`*^9},
 ExpressionUUID -> "8dae506f-391d-4bd7-9d06-e9f46eb2a95e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bonus relations", "Subsection",
 CellChangeTimes->{{3.702968669980666*^9, 3.702968679584692*^9}},
 ExpressionUUID -> "29a09393-01ce-4802-8c3a-bfd41a61f49a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".5"}], ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.4"}], ",", "0.5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.3"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0."}], ",", "0.1"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "10", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "3"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"3", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"3", "\[Rule]", "6"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "7"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"6", "\[Rule]", " ", "9"}]}], "*)"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.02", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.015", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", " ", "2.8"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "4.3"}]}], "\[IndentingNewLine]", "}"}]}],
     ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
      "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"5", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<1\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", ".2"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"7", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"6", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<M\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1,2\>\""}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<M\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<3\>\""}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"9", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"8", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"10", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"9", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<not \!\(\*
StyleBox[\"i\",
FontSlant->\"Italic\"]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "*)"}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<gravityBCFWbonus1.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7028966440773287`*^9, 3.702896742629456*^9}, {
  3.702968881440275*^9, 3.702969028958281*^9}, {3.702969086528565*^9, 
  3.702969202077375*^9}, {3.70296929634245*^9, 3.7029696220817423`*^9}, {
  3.7029696528386993`*^9, 3.702969696437477*^9}, {3.7029697723232594`*^9, 
  3.702969822560814*^9}, {3.702969943139628*^9, 3.702969944059785*^9}, {
  3.7029699996808767`*^9, 3.702970003184085*^9}, {3.7038217971098623`*^9, 
  3.7038218131708393`*^9}, {3.703821904038587*^9, 3.703821906377611*^9}, {
  3.7040956329418497`*^9, 3.7040956329485703`*^9}},
 ExpressionUUID -> "3ae948d5-6550-44f5-9a19-fed66f9735cb"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {1.2, 0.}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"i\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.2430861116562866`, 0.017303498733324263`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.2551640337342087, -0.014904293474468089`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[
         {GrayLevel[0.85], EdgeForm[Thickness[0.02]], DiskBox[{0, 0}]}], {1.2, 0.7},
         Automatic, {0.626099033699941, 0.626099033699941}], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"M\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           "Superscript"], "\<\"3\"\>"],
         StripOnInput->False,
         FontSize->16], {1.2006857840110503`, 0.6993142159889497},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 1.7}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {1.3034757220458972`, 1.6649658363956616`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.2, 1.7}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"1\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {0.12230689087706526`, 1.6649658363956616`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[
         {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {0.2, 0.7},
         Automatic, {0.9615092303249094, 0.9615092303249094}], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"M\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)-1,2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.20132645689228434`, 0.6986735431077155},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.5, 0.7}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.517303498733324, 0.797822979252804},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[{}], {-0.4, 0.5}, 
       Automatic, {0.04025974025974022, 0.04025974025974022}], {InsetBox[
        GraphicsBox[{}], {-0.2, 0.3}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"\[DescendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {-0.2575632389930643, 0.23678401821384365`},
        BaseStyle->"Graphics"]}, InsetBox[
       GraphicsBox[{}], {0., 0.1}, 
       Automatic, {0.04025974025974022, 0.04025974025974022}]}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {-0.5, 0.7}}]}}}}], {}},
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.702969822958663*^9, {3.702970003741194*^9, 3.702970030099387*^9}, 
   3.702977148691558*^9, 3.7029776066729603`*^9, 3.703821834069097*^9, 
   3.703821873247306*^9, 3.703865507372673*^9},
 ExpressionUUID -> "0c2bb298-444c-4a9d-89de-aa20dd1a01a0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.702969669608658*^9, 3.702969671025419*^9}},
 ExpressionUUID -> "b0543257-bf7d-4b07-832a-70a5f3257023"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".5"}], ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.2"}], ",", "0.3"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "@", 
  RowBox[{"Graph", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Range", "[", "8", "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "\[Rule]", "3"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "2"}], ",", "\[IndentingNewLine]", 
      RowBox[{"3", "\[Rule]", " ", "4"}], ",", 
      RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
      RowBox[{"3", "\[Rule]", "6"}], ",", 
      RowBox[{"6", "\[Rule]", " ", "7"}]}], "}"}], ",", "\[IndentingNewLine]",
     "\[IndentingNewLine]", 
    RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexShape", "\[Rule]", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.02", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"EdgeForm", "[", 
             RowBox[{"Thickness", "[", "0.015", "]"}], "]"}], ",", 
            RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
            RowBox[{"Disk", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], 
         ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}], ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"{", "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"VertexSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", " ", "1.5"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "2"}]}], "\[IndentingNewLine]", "}"}]}], 
    ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"EdgeStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
      "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"VertexLabels", "\[Rule]", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<2\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"5", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<1\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"4", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"OverHat", "[", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"2", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"1.8", ",", ".2"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"7", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<3\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"6", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<M\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1,2\>\""}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"3", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{"\"\<M\>\"", ",", 
                RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
               "]"}], ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<3\>\""}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"8", "\[Rule]", " ", 
        RowBox[{"labelpos", "[", 
         RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<gravityBCFWbonus2.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7028966440773287`*^9, 3.702896742629456*^9}, {
  3.702968881440275*^9, 3.702969028958281*^9}, {3.702969086528565*^9, 
  3.702969202077375*^9}, {3.70296929634245*^9, 3.7029696220817423`*^9}, {
  3.7029696528386993`*^9, 3.702969696437477*^9}, {3.7029697723232594`*^9, 
  3.702969992338683*^9}, {3.7040956329717293`*^9, 3.704095632977271*^9}},
 ExpressionUUID -> "a22c4a8c-12b3-459d-9f96-a6cf7c3d0776"],

Cell[BoxData[
 GraphicsBox[{GraphicsGroupBox[{
     {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {InsetBox[
        GraphicsBox[{}], {1.2, 0.}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {1.2565243516321618`, 0.02399512888731925},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.2, 0.}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.24847240358021344`, -0.008212663320473101},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[
         {GrayLevel[0.85], EdgeForm[Thickness[0.02]], DiskBox[{0, 0}]}], {1.2, 0.7},
         Automatic, {0.7499999999999999, 0.7499999999999999}], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"M\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           "Superscript"], "\<\"3\"\>"],
         StripOnInput->False,
         FontSize->16], {1.199086061565687, 0.7009139384343133},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {1.2, 1.7}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {1.2967840918919022`, 1.6716574665496569`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {0.2, 1.7}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox[
         OverscriptBox["\<\"1\"\>", "^"],
         StripOnInput->False,
         FontSize->16], {0.11561526072307071`, 1.6716574665496569`},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[
         {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {0.2, 0.7},
         Automatic, {0.9999999999999999, 0.9999999999999999}], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"M\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)-1,2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.1960706468588459, 0.7039293531411542},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.5, 0.7}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"3\"\>",
         StripOnInput->False,
         FontSize->16], {-0.523995128887319, 0.8045146094067996},
        BaseStyle->"Graphics"]}, {InsetBox[
        GraphicsBox[{}], {-0.2, 0.3}, 
        Automatic, {0.04025974025974022, 0.04025974025974022}], InsetBox[
        StyleBox["\<\"\[DescendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {-0.22399512888731898`, 0.28373538862757886`},
        BaseStyle->"Graphics"]}}, 
     {GrayLevel[0], AbsoluteThickness[1], Opacity[0.7], 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}, 
      {GrayLevel[0], AbsoluteThickness[1], 
       {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {-0.5, 0.7}}]}}}}], {}},
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.702969853158465*^9, 3.702969917193481*^9}, {
   3.7029699613568897`*^9, 3.7029699928528433`*^9}, 3.7029700305152884`*^9, 
   3.702977149103937*^9, 3.702977609104431*^9, 3.703821873736948*^9},
 ExpressionUUID -> "3c7803bf-e95a-4465-b417-f12350205667"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["1 loop BCFW\t", "Subsection",
 CellChangeTimes->{{3.702976961683563*^9, 3.702976968000716*^9}},
 ExpressionUUID -> "3b8b0351-769f-4640-a3b5-40753e2338d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".6"}], ",", 
         RowBox[{"-", ".5"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".4"}], ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", ".5"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1.", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", ".6"}], ",", " ", 
         RowBox[{"-", "1"}]}], "}"}]}], "\[IndentingNewLine]", "}"}], "~", 
     "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.2", "+", 
          RowBox[{".2", 
           RowBox[{"Cos", "[", "t", "]"}]}]}], ",", 
         RowBox[{"0.", " ", "+", 
          RowBox[{".2", " ", 
           RowBox[{"Sin", "[", "t", "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "\[Pi]", ",", 
         RowBox[{"2", "\[Pi]"}], ",", 
         FractionBox["\[Pi]", "n"]}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genloopbcfw", "[", "allloop_", "]"}], ":=", 
   RowBox[{"Show", "@", 
    RowBox[{"Graph", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"8", "+", "n", "+", "1"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", "3"}], ",", 
         RowBox[{"6", "\[Rule]", " ", "2"}], ",", "\[IndentingNewLine]", 
         RowBox[{"3", "\[Rule]", " ", "4"}], ",", " ", 
         RowBox[{"3", "\[Rule]", "6"}], ",", 
         RowBox[{"6", "\[Rule]", " ", "7"}], ",", 
         RowBox[{"1", "\[Rule]", " ", "6"}], ",", 
         RowBox[{"1", "\[Rule]", " ", "8"}], ",", " ", 
         RowBox[{"6", "\[Rule]", " ", "9"}], ",", " ", 
         RowBox[{"6", "\[Rule]", " ", 
          RowBox[{"8", "+", "n", "+", "1"}]}]}], "}"}], "~", "Join", "~", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"8", "+", "i"}], "\[Rule]", " ", 
          RowBox[{"9", "+", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "n"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"MapIndexed", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
           "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[Rule]", " ", "#1"}], "&"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"whitevertex", ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", "}"}], "]"}], ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", "}"}], "]"}], ",", 
            RowBox[{"Graphics", "@", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"EdgeForm", "[", 
                RowBox[{"Thickness", "[", "0.015", "]"}], "]"}], ",", 
               RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
               RowBox[{"Disk", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], 
              "}"}]}], ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", "}"}], "]"}], ",", 
            RowBox[{"Graphics", "[", 
             RowBox[{"{", "}"}], "]"}]}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Graphics", "[", 
             RowBox[{"{", "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", 
              RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Rule]", " ", "4"}], ",", 
         RowBox[{"1", "\[Rule]", " ", "4"}], ",", 
         RowBox[{"6", "\[Rule]", " ", "20"}]}], "\[IndentingNewLine]", 
        "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"VertexLabels", "\[Rule]", " ", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"5", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\[Ellipsis]\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"4", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", 
              RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"7", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"2", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<2\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "2.5"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"6", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{"allloop", ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{
                  RowBox[{"Style", "[", 
                   RowBox[{"\"\<A\>\"", ",", 
                    RowBox[{
                    "FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], "]"}],
                   ",", "\"\<(\!\(\*
StyleBox[\"l\",
FontSlant->\"Italic\"]\)-1)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)+2\>\""}], "]"}], ",", 
              RowBox[{"Subscript", "[", 
               RowBox[{
                RowBox[{"Superscript", "[", 
                 RowBox[{
                  RowBox[{"Style", "[", 
                   RowBox[{"\"\<A\>\"", ",", 
                    RowBox[{
                    "FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], "]"}],
                   ",", "\"\<(0)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)+2,3\>\""}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"8", "\[Rule]", " ", 
          RowBox[{"labelpos", "[", 
           RowBox[{"\"\<1\>\"", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "2"}], ",", 
              RowBox[{"-", ".3"}]}], "}"}]}], "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"EdgeLabels", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{"allloop", ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"3", "\[DirectedEdge]", "6"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", "]"}], ",", "0.3", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", ".3"}], ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"1", "\[DirectedEdge]", "6"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{"OverHat", "[", "\"\<1\>\"", "]"}], ",", "0.3", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"1", "\[DirectedEdge]", "3"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{
              "\"\<\[Alpha] \!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\)\>\"", 
               " ", 
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"OverTilde", "[", "\"\<\[Lambda]\>\"", "]"}], ",", 
                 "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\""}], "]"}]}], ",", "0.3", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1.5"}], "}"}]}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"14", "\[DirectedEdge]", "15"}], "\[Rule]", 
            RowBox[{"labelpos", "[", 
             RowBox[{
              RowBox[{
              "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(0\)]\)\>\"", " ", 
               RowBox[{"Subscript", "[", 
                RowBox[{
                 RowBox[{"OverTilde", "[", "\"\<\[Lambda]\>\"", "]"}], ",", 
                 "\"\<0\>\""}], "]"}]}], ",", "0.3", ",", 
              RowBox[{"{", 
               RowBox[{".4", ",", "1"}], "}"}]}], "]"}]}]}], 
          "\[IndentingNewLine]", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"genloopbcfw", "[", "False", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<BCFW1loop1.pdf\>\"", ",", "%"}], "]"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"genloopbcfw", "[", "True", "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<BCFWallloop1.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7028966440773287`*^9, 3.702896742629456*^9}, {
   3.702968881440275*^9, 3.702969028958281*^9}, {3.702969086528565*^9, 
   3.702969202077375*^9}, {3.70296929634245*^9, 3.7029696220817423`*^9}, {
   3.7029696528386993`*^9, 3.702969696437477*^9}, {3.7029697723232594`*^9, 
   3.702969822560814*^9}, {3.702969943139628*^9, 3.702969944059785*^9}, {
   3.7029699996808767`*^9, 3.702970003184085*^9}, {3.7029771047344027`*^9, 
   3.702977183806985*^9}, {3.702977220647108*^9, 3.7029773560801888`*^9}, {
   3.702977396377733*^9, 3.7029774212090178`*^9}, {3.702977459641974*^9, 
   3.702977575879114*^9}, {3.702977632298414*^9, 3.702977712808717*^9}, {
   3.7029777443458138`*^9, 3.7029778179304857`*^9}, {3.702977848929027*^9, 
   3.702978117863853*^9}, {3.702978565870646*^9, 3.702978630677679*^9}, {
   3.7029786739034033`*^9, 3.702978714569189*^9}, {3.702978774799575*^9, 
   3.702978797088043*^9}, {3.70297883593817*^9, 3.702978938397319*^9}, {
   3.702978979085826*^9, 3.702979228971408*^9}, {3.702979462366536*^9, 
   3.702979501349757*^9}, {3.7038228522928543`*^9, 3.703822987299062*^9}, 
   3.703823130080942*^9, 3.704095632986712*^9},
 ExpressionUUID -> "0cb8c671-35a4-4c7c-8d98-0bb47cb7d2e7"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], ArrowBox[{{-0.6, -0.5}, {1., -0.5}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$1"], InsetBox[
       StyleBox[
        RowBox[{"\<\"\[Alpha] \\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(1\\)]\
\\)\"\>", " ", 
         SubscriptBox[
          
          OverscriptBox["\<\"\[Lambda]\"\>", 
           "~"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>"]}],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {-0.12, -0.5}], ImageScaled[{0, 1.5}],
       
       BaseStyle->"Graphics"]}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], ArrowBox[{{-0.6, -0.5}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$2"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"1\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {-0.36, -0.14}], ImageScaled[{1, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{-0.6, -0.5}, {-0.6, -1.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1., -0.5}, {1., -1.}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], ArrowBox[{{1., -0.5}, {0.2, 0.7}}]}},
       "DynamicName",
       BoxID -> "EdgeLabelID$3"], InsetBox[
       StyleBox[
        OverscriptBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"\
Italic\\\"]\\)\"\>", "^"],
        StripOnInput->False,
        FontSize->16], Offset[{0., 2.}, {0.76, -0.14}], ImageScaled[{-0.3, 0}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {-0.4, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.8, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0., 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.4, 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0., 0.}, {0.0097886967409693, -0.06180339887498949}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.0097886967409693, -0.06180339887498949}, {
        0.0381966011250105, -0.11755705045849463`}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.0381966011250105, -0.11755705045849463`}, {
        0.08244294954150538, -0.1618033988749895}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.08244294954150538, -0.1618033988749895}, {
        0.13819660112501053`, -0.1902113032590307}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.13819660112501053`, -0.1902113032590307}, {
        0.2, -0.2}}]}}, {
      TagBox[
       {GrayLevel[0], AbsoluteThickness[1], 
        {Arrowheads[{{0, 0}}], 
         ArrowBox[{{0.2, -0.2}, {0.2618033988749895, -0.1902113032590307}}]}},
       
       "DynamicName",
       BoxID -> "EdgeLabelID$4"], InsetBox[
       StyleBox[
        RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(0\\)]\\)\"\>", 
         " ", 
         SubscriptBox[
          OverscriptBox["\<\"\[Lambda]\"\>", "~"], "\<\"0\"\>"]}],
        StripOnInput->False,
        FontSize->16], 
       Offset[{0., 2.}, {0.21854101966249687`, -0.19706339097770922`}], 
       ImageScaled[{0.4, 1}],
       BaseStyle->"Graphics"]}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.2618033988749895, -0.1902113032590307}, {
        0.31755705045849464`, -0.1618033988749895}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.31755705045849464`, -0.1618033988749895}, {
        0.3618033988749895, -0.11755705045849463`}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.3618033988749895, -0.11755705045849463`}, {
        0.39021130325903075`, -0.06180339887498949}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.39021130325903075`, -0.06180339887498949}, {0.4, 0.}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.6, -0.5}, Automatic, {0.2502951440643693, 0.2502951440643693}],
      "DynamicName",
      BoxID -> "VertexID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.4, 1.7}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.42672939186352027`, 1.8108757333269345`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1., -0.5}, Automatic, {0.2502951440643693, 0.2502951440643693}],
      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1., -1.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.141563291063309, -1.046197437404773},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 1.7}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$5"], InsetBox[
        StyleBox["\<\"\[Ellipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {0.17327060813647976`, 1.6706318308879107`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$5"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {0.2, 0.7},
          Automatic, {1.2514757203218465`, 1.2514757203218465`}],
        "DynamicName",
        BoxID -> "VertexID$6"], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"A\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(0)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)+2,3\"\>"],
         StripOnInput->False,
         FontSize->16], {0.2027409588377927, 0.6972590411622069},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$6"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.8, 1.7}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$7"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.8293681691120894, 1.7828269528391298`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$7"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.6, -1.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$8"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {-0.7389245138147396, -1.046197437404773},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$8"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0., 0.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.0097886967409693, -0.06180339887498949}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.0381966011250105, -0.11755705045849463`}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.08244294954150538, -0.1618033988749895}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$12"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.13819660112501053`, -0.1902113032590307}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$13"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.2, -0.2}, Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$14"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.2618033988749895, -0.1902113032590307}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$15"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.31755705045849464`, -0.1618033988749895}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$16"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.3618033988749895, -0.11755705045849463`}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$17"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.39021130325903075`, -0.06180339887498949}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$18"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.4, 0.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$19"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.7029778802502413`*^9, 3.702978010479413*^9}, {
   3.7029780774811153`*^9, 3.702978118347889*^9}, {3.702978875984048*^9, 
   3.702978907033927*^9}, 3.702978939029101*^9, {3.70297898162388*^9, 
   3.7029792210960217`*^9}, {3.702979471691833*^9, 3.702979501664132*^9}, 
   3.702979991052064*^9, 3.70382301488625*^9, 3.703938423785643*^9},
 ExpressionUUID -> "3f48458b-3c58-4e6c-b464-b15244bfe971"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/BCFW1loop1.pdf\"\
\>"], "Output",
 CellChangeTimes->{{3.7029778802502413`*^9, 3.702978010479413*^9}, {
   3.7029780774811153`*^9, 3.702978118347889*^9}, {3.702978875984048*^9, 
   3.702978907033927*^9}, 3.702978939029101*^9, {3.70297898162388*^9, 
   3.7029792210960217`*^9}, {3.702979471691833*^9, 3.702979501664132*^9}, 
   3.702979991052064*^9, 3.70382301488625*^9, 3.703938433687557*^9},
 ExpressionUUID -> "81cd0b0c-4af8-4b03-a5db-cf796d6b78e1"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{-0.6, -0.5}, {1., -0.5}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{-0.6, -0.5}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{-0.6, -0.5}, {-0.6, -1.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1., -0.5}, {1., -1.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1., -0.5}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {-0.4, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.8, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0., 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.4, 0.}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0., 0.}, {0.0097886967409693, -0.06180339887498949}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.0097886967409693, -0.06180339887498949}, {
        0.0381966011250105, -0.11755705045849463`}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.0381966011250105, -0.11755705045849463`}, {
        0.08244294954150538, -0.1618033988749895}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.08244294954150538, -0.1618033988749895}, {
        0.13819660112501053`, -0.1902113032590307}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.13819660112501053`, -0.1902113032590307}, {0.2, -0.2}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.2, -0.2}, {0.2618033988749895, -0.1902113032590307}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.2618033988749895, -0.1902113032590307}, {
        0.31755705045849464`, -0.1618033988749895}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.31755705045849464`, -0.1618033988749895}, {
        0.3618033988749895, -0.11755705045849463`}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.3618033988749895, -0.11755705045849463`}, {
        0.39021130325903075`, -0.06180339887498949}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], 
       ArrowBox[{{0.39021130325903075`, -0.06180339887498949}, {0.4, 0.}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {-0.6, -0.5}, Automatic, {0.2502951440643693, 0.2502951440643693}],
      "DynamicName",
      BoxID -> "VertexID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.4, 1.7}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.42672939186352027`, 1.8108757333269345`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1., -0.5}, Automatic, {0.2502951440643693, 0.2502951440643693}],
      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1., -1.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.141563291063309, -1.046197437404773},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 1.7}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$5"], InsetBox[
        StyleBox["\<\"\[Ellipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {0.17327060813647976`, 1.6706318308879107`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$5"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {0.2, 0.7},
          Automatic, {1.2514757203218465`, 1.2514757203218465`}],
        "DynamicName",
        BoxID -> "VertexID$6"], InsetBox[
        StyleBox[
         SubscriptBox[
          
          TemplateBox[{
           StyleBox["\"A\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(\\!\\(\\*\\nStyleBox[\\\"l\\\",\\nFontSlant->\\\"Italic\\\"]\\\
)-1)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)+2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.2027409588377927, 0.6972590411622069},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$6"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.8, 1.7}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$7"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {0.8293681691120894, 1.7828269528391298`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$7"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.6, -1.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
        "DynamicName",
        BoxID -> "VertexID$8"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {-0.7389245138147396, -1.046197437404773},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$8"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0., 0.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.0097886967409693, -0.06180339887498949}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$10"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.0381966011250105, -0.11755705045849463`}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$11"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.08244294954150538, -0.1618033988749895}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$12"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.13819660112501053`, -0.1902113032590307}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$13"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.2, -0.2}, Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$14"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.2618033988749895, -0.1902113032590307}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$15"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.31755705045849464`, -0.1618033988749895}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$16"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.3618033988749895, -0.11755705045849463`}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$17"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.39021130325903075`, -0.06180339887498949}, 
       Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$18"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.4, 0.}, Automatic, {0.05609756097560972, 0.05609756097560972}],
      "DynamicName",
      BoxID -> "VertexID$19"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{{3.7029778802502413`*^9, 3.702978010479413*^9}, {
   3.7029780774811153`*^9, 3.702978118347889*^9}, {3.702978875984048*^9, 
   3.702978907033927*^9}, 3.702978939029101*^9, {3.70297898162388*^9, 
   3.7029792210960217`*^9}, {3.702979471691833*^9, 3.702979501664132*^9}, 
   3.702979991052064*^9, 3.70382301488625*^9, 3.703938433917865*^9},
 ExpressionUUID -> "538f4c82-a4c7-4073-b661-d2f5d5fb49f4"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/BCFWallloop1.\
pdf\"\>"], "Output",
 CellChangeTimes->{{3.7029778802502413`*^9, 3.702978010479413*^9}, {
   3.7029780774811153`*^9, 3.702978118347889*^9}, {3.702978875984048*^9, 
   3.702978907033927*^9}, 3.702978939029101*^9, {3.70297898162388*^9, 
   3.7029792210960217`*^9}, {3.702979471691833*^9, 3.702979501664132*^9}, 
   3.702979991052064*^9, 3.70382301488625*^9, 3.7039384358996973`*^9},
 ExpressionUUID -> "b5e1945f-c6ee-427e-9dea-b7dacc11ffbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.5"}], ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", "2."}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", "whitevertex", ",", 
      RowBox[{"Graphics", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", 
          RowBox[{"Thickness", "[", "0.015", "]"}], "]"}], ",", 
         RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], ",",
       "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graph", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Range", "[", "10", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "5"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
       RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
       RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
       RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
       RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
       RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
       RowBox[{"5", "\[Rule]", "8"}], ",", " ", 
       RowBox[{"7", "\[Rule]", " ", "9"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
     RowBox[{"VertexShape", "\[Rule]", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "\[Rule]", " ", ".8"}], ",", 
        RowBox[{"6", "\[Rule]", " ", ".8"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "2.5"}], ",", " ", 
        RowBox[{"8", "\[Rule]", " ", ".8"}]}], "\[IndentingNewLine]", "}"}]}],
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexLabels", "\[Rule]", " ", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"2", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"3", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-2\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "3"}], ",", ".6"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"4", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<1\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"9", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<2\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"7", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"Superscript", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{"\"\<A\>\"", ",", 
                 RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
                "]"}], ",", "\"\<(1)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)-1,2\>\""}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"10", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[AscendingEllipsis] \>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "4"}], ",", "1.8"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]",
     "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<BCFW1loop2.pdf\>\"", ",", "%"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.699622788997491*^9, 3.699622826032607*^9}, {
   3.699622888135838*^9, 3.699622913281477*^9}, {3.699622962964806*^9, 
   3.69962300629185*^9}, {3.699623045584215*^9, 3.699623192332179*^9}, {
   3.699623263875889*^9, 3.699623264048162*^9}, {3.699623300056591*^9, 
   3.699623307847015*^9}, {3.6996233453076267`*^9, 3.699623373586638*^9}, {
   3.69962347250692*^9, 3.69962353968174*^9}, {3.699623626200037*^9, 
   3.699623675814365*^9}, {3.699623723565381*^9, 3.6996238452762747`*^9}, {
   3.699624036217808*^9, 3.699624048282378*^9}, {3.69962407850218*^9, 
   3.699624132313326*^9}, {3.699624167965481*^9, 3.699624183400346*^9}, {
   3.6996256331427383`*^9, 3.699625672363471*^9}, {3.699625708875147*^9, 
   3.699625762054801*^9}, {3.699625804660101*^9, 3.6996261465510902`*^9}, {
   3.699856648416285*^9, 3.6998566505031977`*^9}, 3.702106698443911*^9, {
   3.7029793303391*^9, 3.702979434583295*^9}, {3.702979527498726*^9, 
   3.702979972304178*^9}, {3.702980128684564*^9, 3.702980128826518*^9}, {
   3.703823056614097*^9, 3.7038230791785192`*^9}, {3.7038231092523117`*^9, 
   3.703823123362803*^9}, {3.703823154729068*^9, 3.70382315988387*^9}, 
   3.704095632996662*^9},
 ExpressionUUID -> "b04a155c-c41c-4a14-b938-9283e41162e8"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {-0.5, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.3034190167695343`, 0.025462970808105112`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$2"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-1\"\>",
         StripOnInput->False,
         FontSize->16], {1.4323010043471736`, 2.3584443372677324`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$2"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$3"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)-2\"\>",
         StripOnInput->False,
         FontSize->16], {0.019878644098727083`, 2.4048418527956827`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.071431439129783, 0.025462970808105112`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, Automatic, {0.28844410203711923`, 0.28844410203711923`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {1.2, 1.7}, Automatic, {0.28844410203711923`, 0.28844410203711923`}],
      "DynamicName",
      BoxID -> "VertexID$6"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {0.2, 1.7},
          Automatic, {0.9013878188659975, 0.9013878188659975}],
        "DynamicName",
        BoxID -> "VertexID$7"], InsetBox[
        StyleBox[
         SubscriptBox[
          TemplateBox[{
           StyleBox["\"A\"", StripOnInput -> False, FontFamily -> "cmsy10"],
            "\"(1)\""},
           
           "Superscript"], "\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\
\\\"Italic\\\"]\\)-1,2\"\>"],
         StripOnInput->False,
         FontSize->16], {0.19999999999999996`, 1.7003553371627018`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 0.7}, Automatic, {0.28844410203711923`, 0.28844410203711923`}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {-0.5, 1.7}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$9"], InsetBox[
        StyleBox["\<\"2\"\>",
         StripOnInput->False,
         FontSize->16], {-0.5254629708081051, 1.6996865732925772`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$9"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0., 2.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$10"], InsetBox[
        StyleBox["\<\"\[AscendingEllipsis] \"\>",
         StripOnInput->False,
         FontSize->16], {-0.23167415093232835`, 2.0667052068329497`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$10"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9, {3.702979344160981*^9, 3.7029794370599747`*^9}, {
   3.7029795538783293`*^9, 3.7029795888426723`*^9}, {3.702979666973*^9, 
   3.7029797278041353`*^9}, {3.702979765991584*^9, 3.702979797201522*^9}, {
   3.7029798390656652`*^9, 3.702979950765505*^9}, 3.702979993703451*^9, 
   3.702980129789452*^9, 3.703938436089654*^9},
 ExpressionUUID -> "8a7eefe9-384b-4391-ba8a-3943e7193175"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/BCFW1loop2.pdf\"\
\>"], "Output",
 CellChangeTimes->{
  3.6996241354903193`*^9, {3.6996241743133087`*^9, 3.699624183848916*^9}, {
   3.699625637027156*^9, 3.6996256726455*^9}, {3.6996257108067636`*^9, 
   3.6996257622955847`*^9}, {3.6996258055841503`*^9, 3.69962591571142*^9}, {
   3.699625947096442*^9, 3.699626043664072*^9}, {3.699626135413478*^9, 
   3.69962616348385*^9}, 3.6997154115535717`*^9, 3.699856234821926*^9, {
   3.6998574369883423`*^9, 3.699857458626959*^9}, 3.6998575056241627`*^9, 
   3.699857556699601*^9, 3.699860887740291*^9, 3.699861012591551*^9, 
   3.699861091591402*^9, 3.699861125870494*^9, 3.699861275163972*^9, 
   3.699861973870186*^9, {3.70210674943248*^9, 3.70210676351372*^9}, 
   3.702372286902464*^9, {3.702979344160981*^9, 3.7029794370599747`*^9}, {
   3.7029795538783293`*^9, 3.7029795888426723`*^9}, {3.702979666973*^9, 
   3.7029797278041353`*^9}, {3.702979765991584*^9, 3.702979797201522*^9}, {
   3.7029798390656652`*^9, 3.702979950765505*^9}, 3.702979993703451*^9, 
   3.702980129789452*^9, 3.7039384362081127`*^9},
 ExpressionUUID -> "f702cb14-ba36-4ebe-9886-2f13f87d36fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figurewidth", " ", "=", " ", 
    RowBox[{"6", "cm"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "2.4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.0"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.2", ",", "0.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.5"}], ",", "1.7"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.", ",", "2."}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1.9", ",", "1.7"}], "}"}]}], "\[IndentingNewLine]", "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexshapes", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", "blackvertex", ",", 
      RowBox[{"Graphics", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", 
          RowBox[{"Thickness", "[", "0.015", "]"}], "]"}], ",", 
         RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"Graphics", "@", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"EdgeForm", "[", 
          RowBox[{"Thickness", "[", "0.015", "]"}], "]"}], ",", 
         RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1"}], "]"}]}], "}"}]}], ",",
       "whitevertex", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "}"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "@", 
   RowBox[{"Graph", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Range", "[", "11", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "5"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "2"}], ",", 
       RowBox[{"3", "\[Rule]", " ", "7"}], ",", 
       RowBox[{"8", "\[Rule]", " ", "4"}], ",", "\[IndentingNewLine]", 
       RowBox[{"5", "\[Rule]", " ", "6"}], ",", " ", 
       RowBox[{"7", "\[Rule]", " ", "6"}], ",", " ", 
       RowBox[{"7", "\[Rule]", " ", "8"}], ",", " ", 
       RowBox[{"5", "\[Rule]", "8"}], ",", " ", 
       RowBox[{"7", "\[Rule]", " ", "9"}], ",", 
       RowBox[{"6", "\[Rule]", " ", "11"}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
     RowBox[{"VertexShape", "\[Rule]", 
      RowBox[{"MapIndexed", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          "\[Rule]", " ", "#1"}], "&"}], ",", " ", "vertexshapes"}], "]"}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"VertexSize", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", "\[Rule]", " ", ".8"}], ",", 
        RowBox[{"6", "\[Rule]", " ", "2.5"}], ",", " ", 
        RowBox[{"7", "\[Rule]", " ", "2.5"}], ",", " ", 
        RowBox[{"8", "\[Rule]", " ", ".8"}]}], "\[IndentingNewLine]", "}"}]}],
      ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"EdgeStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}], 
       "}"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"VertexLabels", "\[Rule]", " ", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"1", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
           RowBox[{"{", 
            RowBox[{"2.5", ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"4", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<1\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"11", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[DescendingEllipsis]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "-", "5"}], ",", "8"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"7", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<A\>\"", ",", 
               RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
              "]"}], ",", "\"\<L\>\""}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"6", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<A\>\"", ",", 
               RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}]}], 
              "]"}], ",", "\"\<R\>\""}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{".5", ",", ".5"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"10", "\[Rule]", " ", 
         RowBox[{"labelpos", "[", 
          RowBox[{"\"\<\[AscendingEllipsis]\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "4"}], ",", "1.8"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "\[IndentingNewLine]",
     "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<BCFWallloop2.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7038231770744047`*^9, 3.7038234225556*^9}, {
   3.7038234569492407`*^9, 3.703823467211885*^9}, 3.70386786390084*^9, {
   3.704095633005706*^9, 3.704095633013986*^9}},
 ExpressionUUID -> "db247940-534a-40fb-98e6-d84a1e4d8dc0"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox[{
    {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.}, {1.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 2.4}, {0.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {1.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 0.7}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 1.7}, {1.2, 2.4}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{1.2, 1.7}, {1.9, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {1.2, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {0.2, 0.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 1.7}, {-0.5, 1.7}}]}}, 
     {GrayLevel[0], AbsoluteThickness[1], 
      {Arrowheads[{{0, 0}}], ArrowBox[{{0.2, 0.7}, {0.2, 0.}}]}}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$1"], InsetBox[
        StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\
\\\"]\\)\"\>",
         StripOnInput->False,
         FontSize->16], {1.3031055900621111`, 0.025791104229405004`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$1"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {1.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$2"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {0.2, 2.4}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$3"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0.2, 0.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$4"], InsetBox[
        StyleBox["\<\"1\"\>",
         StripOnInput->False,
         FontSize->16], {0.07111801242236016, 0.025791104229405004`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$4"], 
     TagBox[InsetBox[
       GraphicsBox[DiskBox[{0, 0}]], {1.2, 0.7}, Automatic, {0.28844410203711923`, 0.28844410203711923`}],
      "DynamicName",
      BoxID -> "VertexID$5"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {1.2, 1.7},
          Automatic, {0.9013878188659975, 0.9013878188659975}],
        "DynamicName",
        BoxID -> "VertexID$6"], InsetBox[
        StyleBox[
         SubscriptBox[
          StyleBox["\<\"A\"\>",
           StripOnInput->False,
           FontFamily->"cmsy10"], "\<\"R\"\>"],
         StripOnInput->False,
         FontSize->16], {1.200279405893225, 1.6997205941067748`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$6"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[
          {GrayLevel[0.85], EdgeForm[Thickness[0.015]], DiskBox[{0, 0}]}], {0.2, 1.7},
          Automatic, {0.9013878188659975, 0.9013878188659975}],
        "DynamicName",
        BoxID -> "VertexID$7"], InsetBox[
        StyleBox[
         SubscriptBox[
          StyleBox["\<\"A\"\>",
           StripOnInput->False,
           FontFamily->"cmsy10"], "\<\"L\"\>"],
         StripOnInput->False,
         FontSize->16], {0.20027940589322485`, 1.6997205941067748`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$7"], 
     TagBox[InsetBox[
       GraphicsBox[
        {GrayLevel[1], EdgeForm[{GrayLevel[0], AbsoluteThickness[1]}], 
         DiskBox[{0, 0}]}], {0.2, 0.7}, Automatic, {0.28844410203711923`, 0.28844410203711923`}],
      "DynamicName",
      BoxID -> "VertexID$8"], 
     TagBox[InsetBox[
       GraphicsBox[{}], {-0.5, 1.7}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
      "DynamicName",
      BoxID -> "VertexID$9"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {0., 2.}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$10"], InsetBox[
        StyleBox["\<\"\[AscendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {-0.2319875776397512, 2.06703334025425},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$10"], 
     TagBox[{
       TagBox[InsetBox[
         GraphicsBox[{}], {1.9, 1.7}, Automatic, {0.051552795031055865`, 0.051552795031055865`}],
        "DynamicName",
        BoxID -> "VertexID$11"], InsetBox[
        StyleBox["\<\"\[DescendingEllipsis]\"\>",
         StripOnInput->False,
         FontSize->16], {1.616459627329191, 2.0866606694467946`},
        BaseStyle->"Graphics"]},
      "DynamicName",
      BoxID -> "VertexLabelID$11"]}}],
  FrameTicks->None,
  ImageSize->170.0787401574803]], "Output",
 CellChangeTimes->{
  3.703823186867063*^9, {3.7038232416129427`*^9, 3.703823254320816*^9}, {
   3.7038233182689333`*^9, 3.70382342393192*^9}, {3.703823458707222*^9, 
   3.70382346840707*^9}, 3.703867879182004*^9, 3.7039384363498373`*^9},
 ExpressionUUID -> "69d815f0-55d9-4746-a220-8c13360a7e41"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/BCFWallloop2.\
pdf\"\>"], "Output",
 CellChangeTimes->{
  3.703823186867063*^9, {3.7038232416129427`*^9, 3.703823254320816*^9}, {
   3.7038233182689333`*^9, 3.70382342393192*^9}, {3.703823458707222*^9, 
   3.70382346840707*^9}, 3.703867879182004*^9, 3.703938436465184*^9},
 ExpressionUUID -> "0289b9ce-ae70-4c02-ae3f-2fd5da946e49"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mergers", "Subsection",
 CellChangeTimes->{{3.703868444252792*^9, 3.703868454263978*^9}},
 ExpressionUUID -> "d190ad17-c5bd-4a47-8049-a2fecfeddca3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"1.5", "cm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "blackvertex"}], ",", 
         RowBox[{"6", "\[Rule]", "blackvertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"1", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"6", "\[DirectedEdge]", "3"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"3", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "blackvertex"}], ",", 
         RowBox[{"6", "\[Rule]", "blackvertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"1", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"6", "\[DirectedEdge]", "3"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"2.5", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"3", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "blackvertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"1", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"3", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"1.5", "cm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2b", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "whitevertex"}], ",", 
         RowBox[{"6", "\[Rule]", "whitevertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"1", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"6", "\[DirectedEdge]", "3"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"3", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1b", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "whitevertex"}], ",", 
         RowBox[{"6", "\[Rule]", "whitevertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"1", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"6", "\[DirectedEdge]", "3"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"2.5", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3b", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"3", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "whitevertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], 
          "]"}], ",", 
         RowBox[{
          RowBox[{"1", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"3", "\[DirectedEdge]", "5"}], "->", 
          RowBox[{"Directive", "[", 
           RowBox[{
            RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black", ",", 
            "Dashed"}], "]"}]}]}], "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{"g1", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g2", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g3", ",", 
    "\"\<         \>\"", ",", "g1b", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g2b", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g3b"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<mergen=8.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.703868465498673*^9, 3.7038686922298107`*^9}, {
  3.7038687574530363`*^9, 3.703868904045042*^9}, {3.703938317431147*^9, 
  3.7039383414813147`*^9}},
 ExpressionUUID -> "30a62843-a768-48a6-8084-5b1daa685b35"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {2, 5}, {5, 6}, {6, 3}, {4, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]], DirectedEdge[1, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], DirectedEdge[6, 3] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, ImageSize -> 85.03937007874015, 
           VertexCoordinates -> {{
              Rational[-1, 2], 0.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {1.5, 
              Rational[-1, 2]}, {1.5, 0.5}, {0, 0}, {1, 0}}, 
           VertexShape -> {5 -> Graphics[{
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1.5, 0.5}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 0.}, {1.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {1., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{-5.329070518200751*^-15, 
         126.55905511811024`}, {-44.00923898050975, 31.31901421572678}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 85.03937007874015],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {4, 5}, {5, 6}, {6, 3}, {2, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]], DirectedEdge[1, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], DirectedEdge[6, 3] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, ImageSize -> 42.519685039370074`, 
           VertexCoordinates -> {{
              Rational[-1, 2], 1.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 1.5}, {0, 1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {0.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 1.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{3.552713678800501*^-15, 
         62.77952755905511}, {-59.00763324937028, 46.46829844304725}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 42.519685039370074`],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {{{1, 5}, {2, 5}, {3, 5}, {4, 5}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]], DirectedEdge[1, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], DirectedEdge[3, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, ImageSize -> 70.86614173228347, 
           VertexCoordinates -> {{-1, 1}, {1, 1}, {1, -1}, {-1, -1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}]}, 
           VertexSize -> {{"Scaled", 0.19956124713487006`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> 
            "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{1.7763568394002505`*^-15, 
         105.29921259842521`}, {-59.00887071057193, 46.29034188785329}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 70.86614173228347],"\"         \"",
   GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {2, 5}, {5, 6}, {6, 3}, {4, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]], DirectedEdge[1, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], DirectedEdge[6, 3] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, ImageSize -> 85.03937007874015, 
           VertexCoordinates -> {{
              Rational[-1, 2], 0.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {1.5, 
              Rational[-1, 2]}, {1.5, 0.5}, {0, 0}, {1, 0}}, 
           VertexShape -> {5 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1.5, 0.5}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 0.}, {1.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {1., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{-5.329070518200751*^-15, 
         126.55905511811024`}, {-44.00923898050975, 31.31901421572678}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 85.03937007874015],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {4, 5}, {5, 6}, {6, 3}, {2, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]], DirectedEdge[1, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], DirectedEdge[6, 3] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, ImageSize -> 42.519685039370074`, 
           VertexCoordinates -> {{
              Rational[-1, 2], 1.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 1.5}, {0, 1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {0.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 1.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{3.552713678800501*^-15, 
         62.77952755905511}, {-59.00763324937028, 46.46829844304725}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 42.519685039370074`],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {{{1, 5}, {2, 5}, {3, 5}, {4, 5}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]], DirectedEdge[1, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]], DirectedEdge[3, 5] -> Directive[
               AbsoluteThickness[1], 
               GrayLevel[0], 
               Dashing[{Small, Small}]]}, ImageSize -> 70.86614173228347, 
           VertexCoordinates -> {{-1, 1}, {1, 1}, {1, -1}, {-1, -1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}]}, 
           VertexSize -> {{"Scaled", 0.19956124713487006`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0], 
             Dashing[{Small, Small}]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> 
            "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{1.7763568394002505`*^-15, 
         105.29921259842521`}, {-59.00887071057193, 46.29034188785329}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 70.86614173228347]},
  "RowDefault"]], "Output",
 CellChangeTimes->{{3.703868812299485*^9, 3.703868838111072*^9}, 
   3.703868955667894*^9, 3.703938263314764*^9, 3.703938344348247*^9},
 ExpressionUUID -> "6f4af536-d78c-44e7-ae3f-10ffed6f2429"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/mergen=8.pdf\"\>\
"], "Output",
 CellChangeTimes->{{3.703868812299485*^9, 3.703868838111072*^9}, 
   3.703868955667894*^9, 3.703938263314764*^9, 3.703938345102632*^9},
 ExpressionUUID -> "964a9d91-a902-44a3-b287-b0c25a8aaa0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"1.5", "cm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "blackvertex"}], ",", 
         RowBox[{"6", "\[Rule]", "blackvertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"3", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "blackvertex"}], ",", 
         RowBox[{"6", "\[Rule]", "blackvertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"2.5", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"3", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "blackvertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"1.5", "cm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "1.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g2b", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "whitevertex"}], ",", 
         RowBox[{"6", "\[Rule]", "whitevertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"3", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", ".5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g1b", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "6", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"5", "\[DirectedEdge]", "6"}], ",", 
        RowBox[{"6", "\[DirectedEdge]", "3"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "6"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", "vertexlocs"}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "whitevertex"}], ",", 
         RowBox[{"6", "\[Rule]", "whitevertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figurewidth", "=", 
   RowBox[{"2.5", "cm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexlocs", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g3b", "=", 
    RowBox[{"Graph", "[", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"2", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"3", "\[DirectedEdge]", "5"}], ",", 
        RowBox[{"4", "\[DirectedEdge]", "5"}]}], "}"}], ",", 
      RowBox[{"VertexCoordinates", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"VertexShape", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"2", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"3", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"4", "\[Rule]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", "}"}], "]"}]}], ",", 
         RowBox[{"5", "\[Rule]", "whitevertex"}]}], "}"}]}], ",", 
      RowBox[{"VertexSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Scaled\>\"", ",", 
         RowBox[{"scalefunc", "[", 
          RowBox[{"figurewidth", ",", " ", "vertexlocs"}], "]"}]}], "}"}]}], 
      ",", 
      RowBox[{"EdgeShapeFunction", "\[Rule]", "ef2"}], ",", 
      RowBox[{"EdgeStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"AbsoluteThickness", "[", "1", "]"}], ",", "Black"}], "]"}],
         "}"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "figurewidth"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{"g1", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g2", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g3", ",", 
    "\"\<         \>\"", ",", "g1b", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g2b", ",", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<=\>\"", ",", 
      RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "g3b"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<mergen=4.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7038689181818943`*^9, 3.703868940836385*^9}, {
  3.703938349971105*^9, 3.703938371761487*^9}},
 ExpressionUUID -> "02bd1fde-8168-4363-90f3-bcc12784cecf"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {2, 5}, {5, 6}, {6, 3}, {4, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]]}, ImageSize -> 85.03937007874015, 
           VertexCoordinates -> {{
              Rational[-1, 2], 0.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {1.5, 
              Rational[-1, 2]}, {1.5, 0.5}, {0, 0}, {1, 0}}, 
           VertexShape -> {5 -> Graphics[{
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1.5, 0.5}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 0.}, {1.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {1., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{-5.329070518200751*^-15, 
         126.55905511811024`}, {-44.00923898050975, 31.31901421572678}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 85.03937007874015],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {4, 5}, {5, 6}, {6, 3}, {2, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]]}, ImageSize -> 42.519685039370074`, 
           VertexCoordinates -> {{
              Rational[-1, 2], 1.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 1.5}, {0, 1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {0.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 1.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{3.552713678800501*^-15, 
         62.77952755905511}, {-59.00763324937028, 46.46829844304725}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 42.519685039370074`],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {{{1, 5}, {2, 5}, {3, 5}, {4, 5}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]]}, ImageSize -> 70.86614173228347, 
           VertexCoordinates -> {{-1, 1}, {1, 1}, {1, -1}, {-1, -1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}]}, 
           VertexSize -> {{"Scaled", 0.19956124713487006`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> 
            "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{1.7763568394002505`*^-15, 
         105.29921259842521`}, {-59.00887071057193, 46.29034188785329}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 70.86614173228347],"\"         \"",
   GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {2, 5}, {5, 6}, {6, 3}, {4, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]]}, ImageSize -> 85.03937007874015, 
           VertexCoordinates -> {{
              Rational[-1, 2], 0.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {1.5, 
              Rational[-1, 2]}, {1.5, 0.5}, {0, 0}, {1, 0}}, 
           VertexShape -> {5 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1.5, 0.5}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {1., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 0.}, {1.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1.5, 0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {1., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{-5.329070518200751*^-15, 
         126.55905511811024`}, {-44.00923898050975, 31.31901421572678}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 85.03937007874015],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 
          6}, {{{1, 5}, {4, 5}, {5, 6}, {6, 3}, {2, 6}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]]}, ImageSize -> 42.519685039370074`, 
           VertexCoordinates -> {{
              Rational[-1, 2], 1.5}, {
              Rational[-1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 
              Rational[-1, 2]}, {
              Rational[1, 2], 1.5}, {0, 1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}], 6 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}]}, 
           VertexSize -> {{"Scaled", 0.21035602454998023`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-0.5, -0.5}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0.5, 1.5}, {0., 1.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{0., 0.}, {0.5, -0.5}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, -0.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {0.5, 1.5}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 1.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> "VertexID$5"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.47037037037037044`, 
             0.47037037037037044`}], "DynamicName", BoxID -> 
            "VertexID$6"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{3.552713678800501*^-15, 
         62.77952755905511}, {-59.00763324937028, 46.46829844304725}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 42.519685039370074`],StyleBox[
   "\"=\"", StripOnInput -> False, FontSize -> 16],GraphicsBox[
    NamespaceBox["NetworkGraphics", 
     DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5}, {{{1, 5}, {2, 5}, {3, 5}, {4, 5}}, Null}, {
          EdgeShapeFunction -> {$CellContext`ef2}, EdgeStyle -> {
             Directive[
              AbsoluteThickness[1], 
              GrayLevel[0]]}, ImageSize -> 70.86614173228347, 
           VertexCoordinates -> {{-1, 1}, {1, 1}, {1, -1}, {-1, -1}, {0, 0}}, 
           VertexShape -> {5 -> Graphics[{
                EdgeForm[
                 Directive[
                  AbsoluteThickness[1], 
                  GrayLevel[0]]], 
                GrayLevel[1], 
                Disk[{0, 0}]}], 3 -> Graphics[{}], 2 -> Graphics[{}], 1 -> 
             Graphics[{}], 4 -> Graphics[{}]}, 
           VertexSize -> {{"Scaled", 0.19956124713487006`}}}]], Typeset`boxes,
        Typeset`boxes$s2d = GraphicsGroupBox[{{
           Directive[
            Opacity[0.7], 
            Hue[0.6, 0.7, 0.5]], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., 1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False], 
           StyleBox[{
             Arrowheads[{{0, 0}}], 
             ArrowBox[{{-1., -1.}, {0., 0.}}]}, 
            Directive[
             AbsoluteThickness[1], 
             GrayLevel[0]], StripOnInput -> False]}, {
           Directive[
            Hue[0.6, 0.2, 0.8], 
            EdgeForm[
             Directive[
              GrayLevel[0], 
              Opacity[0.7]]]], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$1"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., 1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$2"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$3"], 
           TagBox[
            InsetBox[
             GraphicsBox[{}], {-1., -1.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> "VertexID$4"], 
           TagBox[
            InsetBox[
             GraphicsBox[{
               EdgeForm[
                Directive[
                 AbsoluteThickness[1], 
                 GrayLevel[0]]], 
               GrayLevel[1], 
               DiskBox[{0, 0}]}], {0., 0.}, Automatic, {0.5644444444444444, 
             0.5644444444444444}], "DynamicName", BoxID -> 
            "VertexID$5"]}}], $CellContext`flag}, 
      TagBox[
       DynamicBox[
        GraphComputation`NetworkGraphicsBox[
        3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
        CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
         SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
         ImageSizeCache -> {{1.7763568394002505`*^-15, 
         105.29921259842521`}, {-59.00887071057193, 46.29034188785329}}], 
       MouseAppearanceTag["NetworkGraphics"]], AllowKernelInitialization -> 
      False, UnsavedVariables :> {$CellContext`flag}]], 
    DefaultBaseStyle -> {
     "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
     FrameTicks -> None, ImageSize -> 70.86614173228347]},
  "RowDefault"]], "Output",
 CellChangeTimes->{{3.703868936734187*^9, 3.703868950680654*^9}, 
   3.7039382710344057`*^9, 3.703938372877182*^9},
 ExpressionUUID -> "ba1d7ca7-8920-4534-b671-27825d11573d"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/mergen=4.pdf\"\>\
"], "Output",
 CellChangeTimes->{{3.703868936734187*^9, 3.703868950680654*^9}, 
   3.7039382710344057`*^9, 3.703938373602119*^9},
 ExpressionUUID -> "97896c10-f3e7-4a68-ac87-ac0eb236365e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["An diagrams", "Subsection",
 CellChangeTimes->{{3.704035278115884*^9, 3.704035282658712*^9}},
 ExpressionUUID -> "67de9dd9-4554-4d67-8a63-421345e64ef2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
      RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", ".2"}], "]"}], ",", "Black", 
      ",", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"Superscript", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<A\>\"", ",", 
              RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}], ",", 
              RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", 
            "\"\<(1)\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\),2\>\""}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
        RowBox[{".5", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"Pi", "/", "3"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}]}]}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", ".5"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"Pi", "/", "3"}], "]"}], ",", 
           RowBox[{"Sin", "[", 
            RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{".2", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}], ",", 
         RowBox[{".4", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}]}], "}"}], "]"}], ",", 
      
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Text", "[", "n", "]"}], ",", 
          RowBox[{"1.1", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"Pi", "/", "3"}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}]}], "]"}], ","}], 
       "*)"}], 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{".2", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}]}], ",", 
         RowBox[{".4", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}]}]}], "}"}], "]"}], 
      ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Text", "[", "1", "]"}], ",", 
          RowBox[{"1.1", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", 
               RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", 
               RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}]}]}], "]"}], ","}], 
       "*)"}], 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{".2", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "theta", "]"}], ",", 
               RowBox[{"Sin", "[", "theta", "]"}]}], "}"}]}], ",", 
            RowBox[{".4", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "theta", "]"}], ",", 
               RowBox[{"Sin", "[", "theta", "]"}]}], "}"}]}]}], "}"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Pi", "/", "6"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "Pi"}], "/", "6"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"Pi", "/", "6"}]}], ",", 
             RowBox[{"5", 
              RowBox[{"Pi", "/", "6"}]}], ",", "Pi", ",", 
             RowBox[{"7", 
              RowBox[{"Pi", "/", "6"}]}], ",", 
             RowBox[{"8", 
              RowBox[{"Pi", "/", "6"}]}]}], "}"}]}], "}"}]}], "]"}]}]}], 
     "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", " ", 
    RowBox[{"4.5", "cm"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export", "[", 
   RowBox[{"\"\<An1loopMHV.pdf\>\"", ",", "%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
      RowBox[{"GrayLevel", "[", "0.77", "]"}], ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", ".2"}], "]"}], ",", "Black", 
      ",", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{
          RowBox[{"Superscript", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<A\>\"", ",", 
              RowBox[{"FontFamily", "\[Rule]", " ", "\"\<cmsy10\>\""}], ",", 
              RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}], ",", "\"\<(\!\(\*
StyleBox[\"l\",
FontSlant->\"Italic\"]\))\>\""}], "]"}], ",", "\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\""}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"n\",
FontSlant->\"Italic\"]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
        RowBox[{".5", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"Pi", "/", "3"}], "]"}], ",", 
           RowBox[{"-", 
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}]}]}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<1\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", ".5"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"Pi", "/", "3"}], "]"}], ",", 
           RowBox[{"Sin", "[", 
            RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{".2", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}], ",", 
         RowBox[{".4", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}]}], "}"}], "]"}], ",", 
      
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Text", "[", "n", "]"}], ",", 
          RowBox[{"1.1", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"Pi", "/", "3"}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "/", "3"}], "]"}]}], "}"}]}]}], "]"}], ","}], 
       "*)"}], 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{".2", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}]}], ",", 
         RowBox[{".4", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", 
              RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}]}]}], "}"}], "]"}], 
      ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Text", "[", "1", "]"}], ",", 
          RowBox[{"1.1", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", 
              RowBox[{"2", 
               RowBox[{"Pi", "/", "3"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"2", 
               RowBox[{"Pi", "/", "3"}]}], "]"}]}], "}"}]}]}], "]"}], ","}], 
       "*)"}], 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{".2", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "theta", "]"}], ",", 
               RowBox[{"Sin", "[", "theta", "]"}]}], "}"}]}], ",", 
            RowBox[{".4", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Cos", "[", "theta", "]"}], ",", 
               RowBox[{"Sin", "[", "theta", "]"}]}], "}"}]}]}], "}"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Pi", "/", "6"}], ",", "0", ",", 
             RowBox[{
              RowBox[{"-", "Pi"}], "/", "6"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], 
              RowBox[{"Pi", "/", "6"}]}], ",", 
             RowBox[{"5", 
              RowBox[{"Pi", "/", "6"}]}], ",", "Pi", ",", 
             RowBox[{"7", 
              RowBox[{"Pi", "/", "6"}]}], ",", 
             RowBox[{"8", 
              RowBox[{"Pi", "/", "6"}]}]}], "}"}]}], "}"}]}], "]"}]}]}], 
     "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", " ", 
    RowBox[{"4.5", "cm"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"export", "[", 
  RowBox[{"\"\<Anlloop.pdf\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.704094731944934*^9, 3.704094780703223*^9}, {
   3.704094815901675*^9, 3.7040948331516743`*^9}, {3.70409487113002*^9, 
   3.704095027366899*^9}, {3.70409505747435*^9, 3.7040952093051157`*^9}, {
   3.7048001079699183`*^9, 3.704800136342225*^9}, {3.704800174359824*^9, 
   3.7048002412234993`*^9}, 3.7048002763054*^9},
 ExpressionUUID -> "23f97a94-7773-4f7c-a830-8a9e02948754"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.77], EdgeForm[GrayLevel[0]], DiskBox[{0, 0}, 0.2], 
   {GrayLevel[0], InsetBox[
     SubscriptBox[
      TemplateBox[{
       StyleBox[
        "\"A\"", StripOnInput -> False, FontFamily -> "cmsy10", FontSize -> 
         16],"\"(1)\""},
       "Superscript"], \
"\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\),2\"\>"], \
{0, 0}], InsetBox[
     StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"\
]\\)\"\>",
      StripOnInput->False,
      FontSize->14], {0.25, -0.4330127018922193}], InsetBox[
     StyleBox["\<\"1\"\>",
      StripOnInput->False,
      FontSize->14], {-0.25, -0.4330127018922193}], 
    LineBox[{{0.1, 0.17320508075688773`}, {0.2, 0.34641016151377546`}}], 
    LineBox[{{-0.1, 0.17320508075688773`}, {-0.2, 0.34641016151377546`}}], 
    LineBox[{{0.17320508075688773`, 0.1}, {0.34641016151377546`, 0.2}}], 
    LineBox[{{0.2, 0.}, {0.4, 0.}}], 
    LineBox[{{0.17320508075688773`, -0.1}, {0.34641016151377546`, -0.2}}], 
    LineBox[{{0.1, -0.17320508075688773`}, {0.2, -0.34641016151377546`}}], 
    LineBox[{{-0.17320508075688773`, 0.1}, {-0.34641016151377546`, 0.2}}], 
    LineBox[{{-0.2, 0.}, {-0.4, 0.}}], 
    LineBox[{{-0.17320508075688773`, -0.1}, {-0.34641016151377546`, -0.2}}], 
    LineBox[{{-0.1, -0.17320508075688773`}, {-0.2, -0.34641016151377546`}}]}},
  
  ImageSize->127.55905511811024`]], "Output",
 CellChangeTimes->{{3.704094767583663*^9, 3.704094781365284*^9}, 
   3.704094821222372*^9, {3.704094879236204*^9, 3.704094981019147*^9}, {
   3.704095024440198*^9, 3.704095027609704*^9}, {3.7040950666555223`*^9, 
   3.704095121395218*^9}, 3.704095153301587*^9, {3.704095201333281*^9, 
   3.704095209639927*^9}, {3.7048001377861443`*^9, 3.704800241936633*^9}, {
   3.704800277004374*^9, 3.7048002901277237`*^9}, 3.705150584539609*^9},
 ExpressionUUID -> "f6ef3228-a197-4107-80d0-79c37858cabe"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/An1loopMHV.pdf\"\
\>"], "Output",
 CellChangeTimes->{{3.704094767583663*^9, 3.704094781365284*^9}, 
   3.704094821222372*^9, {3.704094879236204*^9, 3.704094981019147*^9}, {
   3.704095024440198*^9, 3.704095027609704*^9}, {3.7040950666555223`*^9, 
   3.704095121395218*^9}, 3.704095153301587*^9, {3.704095201333281*^9, 
   3.704095209639927*^9}, {3.7048001377861443`*^9, 3.704800241936633*^9}, {
   3.704800277004374*^9, 3.7048002901277237`*^9}, 3.705150600210306*^9},
 ExpressionUUID -> "f6ef3228-a197-4107-80d0-79c37858cabe"],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[0.77], EdgeForm[GrayLevel[0]], DiskBox[{0, 0}, 0.2], 
   {GrayLevel[0], InsetBox[
     SubscriptBox[
      TemplateBox[{
       StyleBox[
        "\"A\"", StripOnInput -> False, FontFamily -> "cmsy10", FontSize -> 
         16],"\"(\\!\\(\\*\\nStyleBox[\\\"l\\\",\\nFontSlant->\\\"Italic\\\"]\
\\))\""},
       "Superscript"], \
"\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"\>"], \
{0, 0}], InsetBox[
     StyleBox["\<\"\\!\\(\\*\\nStyleBox[\\\"n\\\",\\nFontSlant->\\\"Italic\\\"\
]\\)\"\>",
      StripOnInput->False,
      FontSize->14], {0.25, -0.4330127018922193}], InsetBox[
     StyleBox["\<\"1\"\>",
      StripOnInput->False,
      FontSize->14], {-0.25, -0.4330127018922193}], 
    LineBox[{{0.1, 0.17320508075688773`}, {0.2, 0.34641016151377546`}}], 
    LineBox[{{-0.1, 0.17320508075688773`}, {-0.2, 0.34641016151377546`}}], 
    LineBox[{{0.17320508075688773`, 0.1}, {0.34641016151377546`, 0.2}}], 
    LineBox[{{0.2, 0.}, {0.4, 0.}}], 
    LineBox[{{0.17320508075688773`, -0.1}, {0.34641016151377546`, -0.2}}], 
    LineBox[{{0.1, -0.17320508075688773`}, {0.2, -0.34641016151377546`}}], 
    LineBox[{{-0.17320508075688773`, 0.1}, {-0.34641016151377546`, 0.2}}], 
    LineBox[{{-0.2, 0.}, {-0.4, 0.}}], 
    LineBox[{{-0.17320508075688773`, -0.1}, {-0.34641016151377546`, -0.2}}], 
    LineBox[{{-0.1, -0.17320508075688773`}, {-0.2, -0.34641016151377546`}}]}},
  
  ImageSize->127.55905511811024`]], "Output",
 CellChangeTimes->{{3.704094767583663*^9, 3.704094781365284*^9}, 
   3.704094821222372*^9, {3.704094879236204*^9, 3.704094981019147*^9}, {
   3.704095024440198*^9, 3.704095027609704*^9}, {3.7040950666555223`*^9, 
   3.704095121395218*^9}, 3.704095153301587*^9, {3.704095201333281*^9, 
   3.704095209639927*^9}, {3.7048001377861443`*^9, 3.704800241936633*^9}, {
   3.704800277004374*^9, 3.7048002901277237`*^9}, 3.705150600212306*^9},
 ExpressionUUID -> "f6ef3228-a197-4107-80d0-79c37858cabe"],

Cell[BoxData["\<\"/home/grads/hvns28/Dropbox/ambi2osd/Figures/Anlloop.pdf\"\>\
"], "Output",
 CellChangeTimes->{{3.704094767583663*^9, 3.704094781365284*^9}, 
   3.704094821222372*^9, {3.704094879236204*^9, 3.704094981019147*^9}, {
   3.704095024440198*^9, 3.704095027609704*^9}, {3.7040950666555223`*^9, 
   3.704095121395218*^9}, 3.704095153301587*^9, {3.704095201333281*^9, 
   3.704095209639927*^9}, {3.7048001377861443`*^9, 3.704800241936633*^9}, {
   3.704800277004374*^9, 3.7048002901277237`*^9}, 3.7051506006232557`*^9},
 ExpressionUUID -> "f6ef3228-a197-4107-80d0-79c37858cabe"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 836},
WindowMargins->{{-1, Automatic}, {Automatic, -1}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 201, 3, 45, "Input"],
Cell[761, 25, 2027, 31, 75, "Input"],
Cell[CellGroupData[{
Cell[2813, 60, 221, 3, 65, "Subsection"],
Cell[3037, 65, 8857, 241, 5163, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[11931, 311, 170, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[12126, 317, 6387, 153, 6691, "Input"],
Cell[18516, 472, 4024, 73, 1197, "Output"],
Cell[22543, 547, 3207, 55, 1197, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25787, 607, 7507, 164, 6543, "Input"],
Cell[33297, 773, 2459, 50, 1197, "Output"],
Cell[35759, 825, 1667, 33, 1197, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37475, 864, 163, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[37663, 870, 7325, 174, 34609, "Input"],
Cell[44991, 1046, 5737, 129, 12259, "Output"],
Cell[50731, 1177, 854, 13, 1135, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[51634, 1196, 214, 3, 51, "Subsection"],
Cell[CellGroupData[{
Cell[51873, 1203, 7552, 171, 119332, "Input"],
Cell[59428, 1376, 6928, 140, 25974, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[66405, 1522, 261, 4, 51, "Subsection"],
Cell[CellGroupData[{
Cell[66691, 1530, 9429, 212, 144405, "Input"],
Cell[76123, 1744, 9065, 186, 34447, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[85237, 1936, 273, 4, 51, "Subsection"],
Cell[CellGroupData[{
Cell[85535, 1944, 13391, 326, 112011, "Input"],
Cell[98929, 2272, 15166, 325, 28291, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114144, 2603, 180, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[114349, 2609, 10837, 250, 159471, "Input"],
Cell[125189, 2861, 8718, 202, 41373, "Output"],
Cell[133910, 3065, 410, 7, 3829, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[134369, 3078, 451, 6, 51, "Subsection"],
Cell[CellGroupData[{
Cell[134845, 3088, 16510, 366, 22263, "Input"],
Cell[151358, 3456, 8305, 163, 5557, "Output"],
Cell[159666, 3621, 6797, 131, 5770, "Output"],
Cell[166466, 3754, 6872, 131, 5770, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[173387, 3891, 204, 3, 51, "Subsection"],
Cell[173594, 3896, 153, 2, 454, "Input"],
Cell[CellGroupData[{
Cell[173772, 3902, 9591, 224, 18288, "Input"],
Cell[183366, 4128, 6881, 132, 5770, "Output"],
Cell[190250, 4262, 6956, 132, 5770, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[197255, 4400, 451, 6, 51, "Subsection"],
Cell[CellGroupData[{
Cell[197731, 4410, 21358, 472, 27765, "Input"],
Cell[219092, 4884, 9641, 187, 4720, "Output"],
Cell[228736, 5073, 7350, 135, 4780, "Output"],
Cell[236089, 5210, 7425, 135, 4780, "Output"],
Cell[243517, 5347, 7425, 135, 4780, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[250991, 5488, 218, 3, 51, "Subsection"],
Cell[CellGroupData[{
Cell[251234, 5495, 6018, 137, 54067, "Input"],
Cell[257255, 5634, 4330, 83, 4009, "Output"],
Cell[261588, 5719, 1015, 15, 4009, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262640, 5739, 5033, 127, 39529, "Input"],
Cell[267676, 5868, 4064, 78, 4009, "Output"],
Cell[271743, 5948, 382, 6, 4009, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[272174, 5960, 503, 7, 51, "Subsection"],
Cell[CellGroupData[{
Cell[272702, 5971, 20308, 429, 65092, "Input"],
Cell[293013, 6402, 15220, 346, 12030, "Output"],
Cell[308236, 6750, 11598, 244, 12001, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[319883, 7000, 155, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[320063, 7006, 6184, 178, 1579, "Input"],
Cell[326250, 7186, 2613, 53, 1207, "Output"],
Cell[328866, 7241, 778, 11, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329681, 7257, 3128, 89, 1539, "Input"],
Cell[332812, 7348, 397, 6, 636, "Output"],
Cell[333212, 7356, 383, 5, 154, "Output"],
Cell[333598, 7363, 399, 6, 378, "Output"],
Cell[334000, 7371, 379, 5, 154, "Output"],
Cell[334382, 7378, 397, 6, 649, "Output"],
Cell[334782, 7386, 379, 5, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335198, 7396, 6752, 167, 5541, "Input"],
Cell[341953, 7565, 1272, 24, 562, "Output"],
Cell[343228, 7591, 584, 8, 154, "Output"],
Cell[343815, 7601, 1456, 28, 418, "Output"],
Cell[345274, 7631, 582, 8, 154, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345893, 7644, 3654, 87, 2701, "Input"],
Cell[349550, 7733, 1891, 35, 649, "Output"],
Cell[351444, 7770, 663, 10, 154, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[352156, 7786, 176, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[352357, 7792, 7212, 163, 16705, "Input"],
Cell[359572, 7957, 7475, 162, 4131, "Output"],
Cell[367050, 8121, 590, 9, 454, "Output"],
Cell[367643, 8132, 196, 5, 486, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[367888, 8143, 213, 3, 51, "Subsection"],
Cell[CellGroupData[{
Cell[368126, 8150, 10045, 241, 1959, "Input"],
Cell[378174, 8393, 8147, 186, 517, "Output"],
Cell[386324, 8581, 1550, 22, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387911, 8608, 10192, 261, 2131, "Input"],
Cell[398106, 8871, 7281, 174, 511, "Output"],
Cell[405390, 9047, 397, 6, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405824, 9058, 10188, 262, 2131, "Input"],
Cell[416015, 9322, 6011, 142, 511, "Output"],
Cell[422029, 9466, 334, 5, 60, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[422412, 9477, 162, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[422599, 9483, 9418, 237, 8011, "Input"],
Cell[432020, 9722, 4546, 95, 1329, "Output"]
}, Open  ]],
Cell[436581, 9820, 151, 2, 225, "Input"],
Cell[CellGroupData[{
Cell[436757, 9826, 7763, 194, 7278, "Input"],
Cell[444523, 10022, 4265, 89, 1297, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[448837, 10117, 160, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[449022, 10123, 12267, 293, 3948, "Input"],
Cell[461292, 10418, 10621, 253, 2269, "Output"],
Cell[471916, 10673, 512, 7, 352, "Output"],
Cell[472431, 10682, 9040, 207, 2269, "Output"],
Cell[481474, 10891, 516, 7, 352, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482027, 10903, 8179, 193, 7278, "Input"],
Cell[490209, 11098, 6490, 145, 352, "Output"],
Cell[496702, 11245, 1176, 17, 352, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497915, 11267, 7492, 184, 7129, "Input"],
Cell[505410, 11453, 5591, 132, 1572, "Output"],
Cell[511004, 11587, 393, 6, 352, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[511446, 11599, 154, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[511625, 11605, 20085, 555, 10801, "Input"],
Cell[531713, 12162, 28609, 666, 657, "Output"],
Cell[560325, 12830, 288, 4, 225, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560650, 12839, 16912, 476, 9040, "Input"],
Cell[577565, 13317, 26417, 618, 657, "Output"],
Cell[603985, 13937, 268, 4, 225, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[604302, 13947, 158, 2, 51, "Subsection"],
Cell[CellGroupData[{
Cell[604485, 13953, 11570, 335, 742, "Input"],
Cell[616058, 14290, 1919, 37, 220, "Output"],
Cell[617980, 14329, 588, 8, 45, "Output"],
Cell[618571, 14339, 1981, 38, 220, "Output"],
Cell[620555, 14379, 587, 8, 102, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


